After the Award: The Authorization Gap in Academic Access to Frontier AI

Academic access programs distribute frontier artificial intelligence as research infrastructure, but awards and institutional authorization are distinct stages. We examine the handoff through structured coding of 15 publicly documented access pathways captured on 19 September 2026, of which ten met prespecified inclusion criteria, and a process trace at one US university. Two isolated model-assisted coding passes found explicit eligibility criteria in nine programs and three implied institutional prerequisites across the corpus. Downstream specification was weaker: access duration was unstated in six programs, seven reported no use or outcome metric, and liability assignment was unstated in five to seven. Public terms did not establish an unambiguous institution-independent path from award to intended use in eight to nine programs, a composite that includes possible and unclear cases. In the institutional trace, policy required review even for free tools. A bounded request generated a ticket but no substantive response or decision pathway during the observation window. We define the authorization gap as the distance between an access award and authorized research use. Tracking first use, clearance, time to first use, and persistence would help programs distinguish allocated resources from usable scientific infrastructure.

==> anc/README.md <==
# Deidentified replication package

This package accompanies *After the Award: The Authorization Gap in Academic
Access to Frontier AI*.

## Contents

- `data/programs.csv`: candidate corpus and inclusion disposition.
- `data/coder_1.csv`, `data/coder_2.csv`: isolated coding passes.
- `data/kappa_by_dimension.csv`: agreement statistics.
- `data/table*.csv`: derived manuscript tables.
- `data/core_results.csv`: manuscript-facing robust and sensitivity results.
- `data/study2_case.json`, `data/study2_events.csv`: deidentified process-trace
  inputs.
- `data/capture_manifest.csv`, `data/source_evidence.csv`: public-program source
  provenance.
- `documentation/codebook_frozen_20260919.md`: pre-full-coding frozen frame.
- `documentation/codebook_final_20260919.md`: final reporting codebook.
- `documentation/analysis_decisions_20260919.md`: prespecified deviations and
  scope decisions.
- `code/authorization_gap_analysis.py`: analysis code.
- `code/test_authorization_gap_analysis.py`: validation tests.

## Reproduction

From this replication-package directory:

```text
python3 code/authorization_gap_analysis.py --input-dir data --output-dir reproduced
(cd code && python3 -m unittest test_authorization_gap_analysis.py)
```

The public Study 2 file contains dates and functional event labels only. Raw
screenshots, institution identifiers, ticket and message-reference numbers,
contact details, and the unredacted institutional policy are intentionally
excluded.

## Interpretation

Coder disagreements are data. The manuscript reports point estimates only for
direct, high-agreement fields and ranges or rule-based composites for
interpretive fields. `allocation` in D9 is not treated as a use or outcome
metric.


==> anc/code/authorization_gap_analysis.py <==
#!/usr/bin/env python3
"""Reproducible analysis for the Authorization Gap working paper.

The script is deliberately stdlib-only and refuses to invent empirical rows.
It emits durable CSV/JSON/Markdown outputs and a simple SVG timeline when the
redacted Study 2 inputs are complete enough to support one.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import re
import sys
from collections import Counter, defaultdict
from datetime import date
from pathlib import Path
from typing import Iterable


DIMS = [
    ("d1_unit_of_grant", "D1"),
    ("d2_stated_eligibility_count", "D2"),
    ("d3_institution_type_filter", "D3"),
    ("d4_implied_prerequisite_count", "D4"),
    ("d5_liability_assignment", "D5"),
    ("d6_documentation_burden", "D6"),
    ("d7_allocation_to_use_mismatch", "D7"),
    ("d8_term_duration", "D8"),
    ("d9_reported_success_metric", "D9"),
    ("d10_discoverability", "D10"),
]
CODER_FIELDS = [field for field, _ in DIMS]
MISSING = {"", "na", "n/a", "null", "missing"}


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8-sig") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: Iterable[dict[str, object]], fieldnames: list[str]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="ignore")
        writer.writeheader()
        for row in rows:
            writer.writerow({key: "" if value is None else value for key, value in row.items()})


def norm(value: object) -> str:
    return str(value or "").strip()


def normalize_dimension_value(field: str, value: object) -> str:
    """Normalize semantically equivalent coder values before agreement tests."""
    text = norm(value).lower()
    if field == "d8_term_duration":
        text = text.replace("approximately", "~")
        text = re.sub(r"\s+", " ", text)
        text = text.replace("~ ", "~")
    return text


def is_missing(value: object) -> bool:
    return norm(value).lower() in MISSING


def parse_bool(value: object, field: str, row_number: int) -> bool:
    text = norm(value).lower()
    if text in {"true", "yes", "1", "included"}:
        return True
    if text in {"false", "no", "0", "excluded"}:
        return False
    raise ValueError(f"{field} at row {row_number} must be true/false, got {value!r}")


def parse_nonnegative_int(value: object, field: str, row_number: int) -> int:
    text = norm(value)
    if not text.isdigit():
        raise ValueError(f"{field} at row {row_number} must be a non-negative integer, got {value!r}")
    return int(text)


def validate_inputs(input_dir: Path) -> tuple[list[dict[str, str]], list[dict[str, str]], list[dict[str, str]], list[str]]:
    errors: list[str] = []
    programs = read_csv(input_dir / "programs.csv")
    coder_1 = read_csv(input_dir / "coder_1.csv")
    coder_2 = read_csv(input_dir / "coder_2.csv")

    ids = [norm(row.get("program_id")) for row in programs]
    if len(ids) != len(set(ids)):
        errors.append("programs.csv contains duplicate program_id values")
    if any(not value for value in ids):
        errors.append("programs.csv contains a blank program_id")

    included = {}
    for number, row in enumerate(programs, start=2):
        try:
            included[norm(row.get("program_id"))] = parse_bool(row.get("included"), "included", number)
        except ValueError as exc:
            errors.append(str(exc))
        if not norm(row.get("program_name")):
            errors.append(f"programs.csv row {number} has a blank program_name")
        if not parse_bool_safe(row.get("included")) and not norm(row.get("exclusion_reason")):
            errors.append(f"programs.csv row {number} excluded without exclusion_reason")

    for label, rows in (("coder_1.csv", coder_1), ("coder_2.csv", coder_2)):
        seen: set[str] = set()
        for number, row in enumerate(rows, start=2):
            program_id = norm(row.get("program_id"))
            if not program_id:
                errors.append(f"{label} row {number} has a blank program_id")
            if program_id in seen:
                errors.append(f"{label} contains duplicate program_id {program_id!r}")
            seen.add(program_id)
            if program_id not in included:
                errors.append(f"{label} references unknown program_id {program_id!r}")
            elif not included.get(program_id, False):
                errors.append(f"{label} codes excluded program_id {program_id!r}")
            for field in ("d2_stated_eligibility_count", "d4_implied_prerequisite_count"):
                if not is_missing(row.get(field)):
                    try:
                        parse_nonnegative_int(row.get(field), field, number)
                    except ValueError as exc:
                        errors.append(str(exc))
        expected = {key for key, value in included.items() if value}
        actual = seen
        # Header-only coder sheets are valid during the pre-coding stage. Once
        # either sheet has rows, both sheets must align exactly.
        if actual and actual != expected:
            errors.append(f"{label} must contain exactly the included program IDs; missing={sorted(expected - actual)}, extra={sorted(actual - expected)}")

    ids_1 = {norm(row.get("program_id")) for row in coder_1}
    ids_2 = {norm(row.get("program_id")) for row in coder_2}
    if ids_1 != ids_2:
        errors.append(f"coder sheets are not aligned; coder_1_only={sorted(ids_1 - ids_2)}, coder_2_only={sorted(ids_2 - ids_1)}")
    return programs, coder_1, coder_2, errors


def parse_bool_safe(value: object) -> bool | None:
    try:
        return parse_bool(value, "included", 0)
    except ValueError:
        return None


def cohen_kappa(left: list[object], right: list[object]) -> dict[str, object]:
    pairs = [(norm(a), norm(b)) for a, b in zip(left, right) if not is_missing(a) and not is_missing(b)]
    if not pairs:
        return {"n_pairable": 0, "n_exact_agreement": 0, "observed_agreement": None, "expected_agreement": None, "kappa": None}
    observed = sum(a == b for a, b in pairs) / len(pairs)
    left_counts = Counter(a for a, _ in pairs)
    right_counts = Counter(b for _, b in pairs)
    categories = set(left_counts) | set(right_counts)
    expected = sum((left_counts[c] / len(pairs)) * (right_counts[c] / len(pairs)) for c in categories)
    kappa = None if math.isclose(expected, 1.0) else (observed - expected) / (1.0 - expected)
    return {
        "n_pairable": len(pairs),
        "n_exact_agreement": sum(a == b for a, b in pairs),
        "observed_agreement": round(observed, 6),
        "expected_agreement": round(expected, 6),
        "kappa": None if kappa is None else round(kappa, 6),
    }


def index_rows(rows: list[dict[str, str]]) -> dict[str, dict[str, str]]:
    return {norm(row.get("program_id")): row for row in rows}


def write_study1_outputs(input_dir: Path, output_dir: Path, programs: list[dict[str, str]], coder_1: list[dict[str, str]], coder_2: list[dict[str, str]]) -> dict[str, object]:
    output_dir.mkdir(parents=True, exist_ok=True)
    included_programs = [row for row in programs if parse_bool_safe(row.get("included")) is True]
    c1 = index_rows(coder_1)
    c2 = index_rows(coder_2)

    table1_fields = ["program_id", "program_name", "sector", "included", "exclusion_reason", "d1_unit_of_grant", "d10_discoverability", "capture_date", "archive_url"]
    table1 = []
    for program in programs:
        pid = norm(program.get("program_id"))
        row = dict(program)
        row.update({
            "d1_unit_of_grant": c1.get(pid, {}).get("d1_unit_of_grant", ""),
            "d10_discoverability": c1.get(pid, {}).get("d10_discoverability", ""),
        })
        table1.append(row)
    write_csv(output_dir / "table1_corpus.csv", table1, table1_fields)

    table2: list[dict[str, object]] = []
    for program in included_programs:
        pid = norm(program.get("program_id"))
        row = c1.get(pid, {})
        d2 = norm(row.get("d2_stated_eligibility_count"))
        d4 = norm(row.get("d4_implied_prerequisite_count"))
        table2.append({"program_id": pid, "program_name": program.get("program_name", ""), "stated_eligibility_count": d2, "implied_prerequisite_count": d4})
    numeric_d2 = [int(row["stated_eligibility_count"]) for row in table2 if norm(row["stated_eligibility_count"]).isdigit()]
    numeric_d4 = [int(row["implied_prerequisite_count"]) for row in table2 if norm(row["implied_prerequisite_count"]).isdigit()]
    if len(numeric_d2) == len(table2) and len(numeric_d4) == len(table2):
        table2.append({"program_id": "__aggregate__", "program_name": "All included programs", "stated_eligibility_count": sum(numeric_d2), "implied_prerequisite_count": sum(numeric_d4)})
    table2_fields = ["program_id", "program_name", "stated_eligibility_count", "implied_prerequisite_count"]
    # Keep the historical filename as a compatibility path, but remove the
    # invalid subtraction column from it as well.
    write_csv(output_dir / "table2_stated_vs_implied.csv", table2, table2_fields)
    write_csv(output_dir / "table2_stated_and_implied_descriptive.csv", table2, table2_fields)

    table3 = []
    for program in included_programs:
        pid = norm(program.get("program_id"))
        row = c1.get(pid, {})
        table3.append({"program_id": pid, "program_name": program.get("program_name", ""), "sector": program.get("sector", ""), "liability_assignment": row.get("d5_liability_assignment", ""), "allocation_to_use_mismatch": row.get("d7_allocation_to_use_mismatch", ""), "d5_quote": row.get("d5_quote", ""), "d7_quote": row.get("d7_quote", "")})
    write_csv(output_dir / "table3_liability_and_mismatch.csv", table3, ["program_id", "program_name", "sector", "liability_assignment", "allocation_to_use_mismatch", "d5_quote", "d7_quote"])

    kappas = []
    for field, label in DIMS:
        left = [normalize_dimension_value(field, c1.get(pid, {}).get(field, "")) for pid in c1]
        right = [normalize_dimension_value(field, c2.get(pid, {}).get(field, "")) for pid in c1]
        result = cohen_kappa(left, right)
        kappas.append({"dimension": label, "field": field, **result})
    write_csv(output_dir / "kappa_by_dimension.csv", kappas, ["dimension", "field", "n_pairable", "n_exact_agreement", "observed_agreement", "expected_agreement", "kappa"])

    write_prespecified_outputs(output_dir, programs, coder_1, coder_2)

    return {"candidate_programs": len(programs), "included_programs": len(included_programs), "excluded_programs": len(programs) - len(included_programs), "coded_rows": len(coder_1), "kappa_dimensions": len(kappas)}


def write_prespecified_outputs(
    output_dir: Path,
    programs: list[dict[str, str]],
    coder_1: list[dict[str, str]],
    coder_2: list[dict[str, str]],
) -> None:
    """Write the prespecified analyses that remain after dropping A3.

    The outputs are intentionally descriptive.  No inferential test is added
    to a ten-program corpus, and A6 is not scored because the input schema has
    no capability-tier variable or prespecified tier thresholds.
    """
    included = {
        norm(row.get("program_id")): row
        for row in programs
        if parse_bool_safe(row.get("included")) is True
    }

    def indexed(rows: list[dict[str, str]]) -> dict[str, dict[str, str]]:
        return {norm(row.get("program_id")): row for row in rows if norm(row.get("program_id")) in included}

    coder_sets = {"primary": indexed(coder_1), "blind": indexed(coder_2)}
    analysis_rows: list[dict[str, object]] = []
    markdown: list[str] = [
        "# Prespecified analyses",
        "",
        "A3 (differencing D2 and D4) is dropped: stated eligibility conditions and implied prerequisites are different objects and are reported separately.",
        "",
        "All remaining outputs are descriptive. Counts are based on the two independent sheets and remain subject to adjudication before manuscript claims are finalized.",
        "",
    ]

    # A1: D1 x D7. The literal prediction names an `individual` D1 category;
    # no included program currently has that value, so the prediction is not
    # directly testable from this corpus.
    for label, rows in coder_sets.items():
        counts = Counter(
            (norm(row.get("d1_unit_of_grant")), norm(row.get("d7_allocation_to_use_mismatch")))
            for row in rows.values()
        )
        a1_rows = [
            {"d1_unit_of_grant": d1, "d7_allocation_to_use_mismatch": d7, "n": n}
            for (d1, d7), n in sorted(counts.items())
        ]
        write_csv(
            output_dir / f"prespecified_A1_unit_by_mismatch_{label}.csv",
            a1_rows,
            ["d1_unit_of_grant", "d7_allocation_to_use_mismatch", "n"],
        )
    analysis_rows.append({
        "analysis": "A1",
        "status": "computed_descriptively",
        "prediction": "individual-unit programs show more mismatch",
        "interpretation": "No included program is coded d1_unit_of_grant=individual; the literal prediction is not directly testable.",
    })
    markdown.extend([
        "## A1 — Unit of grant × allocation-to-use mismatch",
        "",
        "Computed for both coders in `prespecified_A1_unit_by_mismatch_primary.csv` and `prespecified_A1_unit_by_mismatch_blind.csv`. No included program has the literal `individual` unit category, so the prespecified prediction is not directly testable. The seat rows are descriptive but should not be relabeled as individual-unit programs.",
        "",
    ])

    # A2: D5 by sector.
    for label, rows in coder_sets.items():
        counts = Counter(
            (norm(included[pid].get("sector")), norm(row.get("d5_liability_assignment")))
            for pid, row in rows.items()
        )
        a2_rows = [
            {"sector": sector, "d5_liability_assignment": liability, "n": n}
            for (sector, liability), n in sorted(counts.items())
        ]
        write_csv(
            output_dir / f"prespecified_A2_liability_by_sector_{label}.csv",
            a2_rows,
            ["sector", "d5_liability_assignment", "n"],
        )
    analysis_rows.append({
        "analysis": "A2",
        "status": "computed_descriptively",
        "interpretation": "Liability silence is counted by sector; sector cells are small and no sector comparison test is warranted.",
    })
    markdown.extend([
        "## A2 — Liability silence by sector",
        "",
        "Computed for both coders. The primary sheet has five `not_stated` values overall, but the blind sheet differs; report the coder-specific counts or adjudicate before using a single headline count.",
        "",
    ])

    # A4: D3 frequency.
    for label, rows in coder_sets.items():
        counts = Counter(norm(row.get("d3_institution_type_filter")) for row in rows.values())
        a4_rows = [{"d3_institution_type_filter": category, "n": n} for category, n in sorted(counts.items())]
        write_csv(
            output_dir / f"prespecified_A4_institution_filter_{label}.csv",
            a4_rows,
            ["d3_institution_type_filter", "n"],
        )
    analysis_rows.append({
        "analysis": "A4",
        "status": "computed_descriptively",
        "interpretation": "Institution-type classification frequencies are directly observable in the coded corpus.",
    })
    markdown.extend([
        "## A4 — Institution-type classification",
        "",
        "Computed for both coders. The two sheets agree on the hard-versus-none split for this corpus.",
        "",
    ])

    # A5: D9 frequency.
    for label, rows in coder_sets.items():
        counts = Counter(norm(row.get("d9_reported_success_metric")) for row in rows.values())
        a5_rows = [{"d9_reported_success_metric": category, "n": n} for category, n in sorted(counts.items())]
        write_csv(
            output_dir / f"prespecified_A5_success_metric_{label}.csv",
            a5_rows,
            ["d9_reported_success_metric", "n"],
        )
    analysis_rows.append({
        "analysis": "A5",
        "status": "computed_descriptively",
        "interpretation": "Reported success-metric frequencies are descriptive and coder-sensitive.",
    })
    markdown.extend([
        "## A5 — Reported success metrics",
        "",
        "Computed for both coders. The primary sheet counts seven `none_stated`, one `use`, and two `mixed`; the blind sheet differs, so the final manuscript should use adjudicated values or display coder sensitivity.",
        "",
    ])

    # A6: tier structure. The current input schema has no capability level,
    # tier label, or threshold rule, so this must not be inferred from D1-D10.
    analysis_rows.append({
        "analysis": "A6",
        "status": "not_evaluated",
        "interpretation": "No capability-tier variable, tier thresholds, or prespecified tier-construction rule is present in the inputs.",
    })
    markdown.extend([
        "## A6 — Tier structure",
        "",
        "Not evaluated. The current data do not contain a capability-tier variable or a rule for assigning programs to tiers. Do not infer tiering from model names, grant size, or sector after the fact.",
        "",
    ])

    (output_dir / "prespecified_analyses.json").write_text(json.dumps(analysis_rows, indent=2) + "\n", encoding="utf-8")
    (output_dir / "prespecified_analyses.md").write_text("\n".join(markdown), encoding="utf-8")


def parse_iso_date(value: object) -> date | None:
    text = norm(value)
    return date.fromisoformat(text) if text else None


def write_study2_outputs(input_dir: Path, output_dir: Path) -> dict[str, object]:
    case_path = input_dir / "study2_case.json"
    events_path = input_dir / "study2_events.csv"
    case = json.loads(case_path.read_text(encoding="utf-8")) if case_path.exists() else {}
    events = read_csv(events_path) if events_path.exists() else []
    parsed_events = []
    for number, row in enumerate(events, start=2):
        event_date = parse_iso_date(row.get("event_date"))
        if event_date is None and any(norm(value) for value in row.values()):
            raise ValueError(f"study2_events.csv row {number} has no valid event_date")
        if event_date:
            parsed_events.append({**row, "_date": event_date})

    def first_event(*types: str) -> date | None:
        matches = [row["_date"] for row in parsed_events if norm(row.get("event_type")).lower() in {value.lower() for value in types}]
        return min(matches) if matches else None

    allocation = parse_iso_date(case.get("allocation_date"))
    term_end = parse_iso_date(case.get("term_end_date"))
    first_contact = first_event("first_institutional_contact", "institutional_contact")
    first_doc_req = first_event("first_documentation_requirement", "documentation_requirement")
    doc_submission = parse_iso_date(case.get("documentation_submission_date")) or first_event("documentation_submission")
    disposition = parse_iso_date(case.get("disposition_date")) or first_event("disposition")
    authorized_use = parse_iso_date(case.get("authorized_use_date")) or first_event("authorized_use")
    def days(start: date | None, end: date | None) -> int | None:
        return None if start is None or end is None else (end - start).days

    function_sentinels = {"none", "not_applicable", "n/a", "na"}
    functions = {
        norm(row.get("administrative_function"))
        for row in parsed_events
        if norm(row.get("administrative_function")).lower() not in function_sentinels
    }
    doc_count = sum(norm(row.get("is_documentation_artifact")).lower() in {"true", "yes", "1"} for row in parsed_events)
    proportion = None
    if allocation and term_end and authorized_use and term_end > allocation:
        proportion = round(max(0.0, min(1.0, (authorized_use - allocation).days / (term_end - allocation).days)), 6)

    measures = [
        {"measure": "allocation_to_first_institutional_contact_days", "value": days(allocation, first_contact)},
        {"measure": "first_contact_to_first_documentation_requirement_days", "value": days(first_contact, first_doc_req)},
        {"measure": "documentation_submission_to_disposition_days", "value": days(doc_submission, disposition)},
        {"measure": "distinct_administrative_functions", "value": len(functions)},
        {"measure": "documentation_artifacts_requested", "value": doc_count},
        {"measure": "term_proportion_elapsed_prior_to_authorized_use", "value": proportion},
    ]
    write_csv(output_dir / "table4_study2_measures.csv", measures, ["measure", "value"])
    summary = {
        "events_with_dates": len(parsed_events),
        "authorization_state_as_of": case.get("authorization_state_as_of"),
        "authorization_state": case.get("authorization_state"),
        "allocation_date": allocation.isoformat() if allocation else None,
        "term_end_date": term_end.isoformat() if term_end else None,
        "authorized_use_date": authorized_use.isoformat() if authorized_use else None,
        "distinct_administrative_functions": len(functions),
        "documentation_artifacts_requested": doc_count,
        "measures": measures,
    }
    (output_dir / "study2_summary.json").write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    if parsed_events and allocation and term_end:
        write_timeline_svg(output_dir / "figure1_study2_timeline.svg", allocation, term_end, parsed_events)
        figure_status = "generated"
    else:
        figure_status = "not_generated_missing_dates_or_events"
    return {"events_with_dates": len(parsed_events), "figure1": figure_status, "authorization_state": case.get("authorization_state")}


def write_timeline_svg(path: Path, allocation: date, term_end: date, events: list[dict[str, object]]) -> None:
    width, height, left, right = 1200, 260, 90, 40
    span = max(1, (term_end - allocation).days)
    def x(day: date) -> float:
        return left + ((day - allocation).days / span) * (width - left - right)
    elements = [f'<svg xmlns="http://www.w3.org/2000/svg" width="{width}" height="{height}" viewBox="0 0 {width} {height}">', '<style>text{font-family:Arial,sans-serif;font-size:13px}.label{font-weight:600}</style>', '<rect width="100%" height="100%" fill="white"/>', f'<line x1="{left}" y1="130" x2="{width-right}" y2="130" stroke="#555" stroke-width="3"/>', f'<line x1="{x(allocation):.1f}" y1="95" x2="{x(term_end):.1f}" y2="95" stroke="#b7c9e2" stroke-width="16"/>', f'<text x="{left}" y="75" class="label">Allocation term</text>', f'<text x="{x(allocation):.1f}" y="160">{allocation.isoformat()}</text>', f'<text x="{x(term_end):.1f}" y="160">{term_end.isoformat()}</text>']
    for index, event in enumerate(sorted(events, key=lambda row: row["_date"])):
        event_x = x(event["_date"])
        y = 125 if index % 2 == 0 else 105
        label = norm(event.get("event_type")) or "event"
        elements.extend([f'<circle cx="{event_x:.1f}" cy="130" r="6" fill="#2f6f9f"/>', f'<line x1="{event_x:.1f}" y1="130" x2="{event_x:.1f}" y2="{y}" stroke="#2f6f9f"/>', f'<text x="{event_x + 8:.1f}" y="{y-4}">{label}</text>'])
    elements.append("</svg>\n")
    path.write_text("\n".join(elements), encoding="utf-8")


def write_summary(output_dir: Path, study1: dict[str, object], study2: dict[str, object], errors: list[str]) -> None:
    status = "blocked_no_empirical_data" if study1["coded_rows"] == 0 and study2["events_with_dates"] == 0 else "computed_from_inputs"
    payload = {"status": status, "study1": study1, "study2": study2, "validation_errors": errors}
    (output_dir / "analysis_status.json").write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    lines = ["# Authorization Gap analysis status", "", f"Status: `{status}`", "", "## Study 1", "", f"- Candidate programs: {study1['candidate_programs']}", f"- Included programs: {study1['included_programs']}", f"- Coded rows per coder: {study1['coded_rows']}", "- Empirical findings are not populated by this run." if study1["coded_rows"] == 0 else "- Tables, agreement metrics, and remaining prespecified analyses were generated from supplied inputs.", "- A3 (D2 minus D4) is dropped because the two counts are not commensurable.", "- A6 is not evaluated because no tier variable or tier-construction rule is present.", "", "## Study 2", "", f"- Dated events: {study2['events_with_dates']}", f"- Figure 1: {study2['figure1']}", "", "## Validation", ""]
    lines.extend([f"- {error}" for error in errors] or ["- No validation errors."])
    (output_dir / "results_summary.md").write_text("\n".join(lines) + "\n", encoding="utf-8")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    args = parser.parse_args()
    try:
        programs, coder_1, coder_2, errors = validate_inputs(args.input_dir)
        if errors:
            raise ValueError("; ".join(errors))
        study1 = write_study1_outputs(args.input_dir, args.output_dir, programs, coder_1, coder_2)
        study2 = write_study2_outputs(args.input_dir, args.output_dir)
        write_summary(args.output_dir, study1, study2, errors)
    except (OSError, ValueError, json.JSONDecodeError) as exc:
        args.output_dir.mkdir(parents=True, exist_ok=True)
        (args.output_dir / "analysis_status.json").write_text(json.dumps({"status": "failed_validation", "error": str(exc)}, indent=2) + "\n", encoding="utf-8")
        print(f"analysis failed: {exc}", file=sys.stderr)
        return 2
    print(json.dumps({"status": "ok", "output_dir": str(args.output_dir), "coded_rows": len(coder_1), "study2_events": study2["events_with_dates"]}))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/test_authorization_gap_analysis.py <==
import csv
import json
import tempfile
import unittest
from datetime import date
from pathlib import Path

import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "analysis"))
import authorization_gap_analysis as aga  # noqa: E402


class AuthorizationGapAnalysisTests(unittest.TestCase):
    def test_kappa_perfect_and_disagreement(self):
        perfect = aga.cohen_kappa(["yes", "no", "yes"], ["yes", "no", "yes"])
        self.assertEqual(perfect["n_pairable"], 3)
        self.assertEqual(perfect["kappa"], 1.0)
        disagreement = aga.cohen_kappa(["yes", "no"], ["no", "yes"])
        self.assertEqual(disagreement["kappa"], -1.0)

    def test_duration_normalization(self):
        self.assertEqual(
            aga.normalize_dimension_value("d8_term_duration", "approximately 182 days"),
            aga.normalize_dimension_value("d8_term_duration", "~182 days"),
        )

    def test_study2_measures_and_svg(self):
        with tempfile.TemporaryDirectory() as temp:
            root = Path(temp)
            input_dir = root / "inputs"
            output_dir = root / "outputs"
            input_dir.mkdir()
            (input_dir / "study2_case.json").write_text(json.dumps({
                "allocation_date": "2026-01-01",
                "term_end_date": "2026-12-31",
                "documentation_submission_date": "2026-02-10",
                "disposition_date": "2026-02-20",
                "authorized_use_date": "2026-03-01",
                "authorization_state_as_of": "2026-03-02",
                "authorization_state": "authorized"
            }))
            with (input_dir / "study2_events.csv").open("w", newline="") as handle:
                writer = csv.DictWriter(handle, fieldnames=["event_id", "event_date", "event_type", "direction", "administrative_function", "artifact", "outcome", "is_documentation_artifact", "evidence_id", "notes"])
                writer.writeheader()
                writer.writerow({"event_id": "E1", "event_date": "2026-01-10", "event_type": "first_institutional_contact", "administrative_function": "security", "is_documentation_artifact": "false"})
                writer.writerow({"event_id": "E2", "event_date": "2026-01-20", "event_type": "first_documentation_requirement", "administrative_function": "security", "is_documentation_artifact": "true"})
                writer.writerow({"event_id": "E3", "event_date": "2026-03-02", "event_type": "evidence_cutoff", "administrative_function": "none", "is_documentation_artifact": "false"})
            result = aga.write_study2_outputs(input_dir, output_dir)
            self.assertEqual(result["events_with_dates"], 3)
            self.assertTrue((output_dir / "figure1_study2_timeline.svg").exists())
            summary = json.loads((output_dir / "study2_summary.json").read_text())
            self.assertEqual(summary["measures"][0]["value"], 9)
            self.assertEqual(summary["documentation_artifacts_requested"], 1)
            self.assertEqual(summary["distinct_administrative_functions"], 1)


if __name__ == "__main__":
    unittest.main()


==> anc/data/capture_manifest.csv <==
program_id,source_kind,filename,pages,sha256,source_url,capture_date,origin,visual_review,notes
P01,official_page_pdf,P01_OpenAI_Researcher_Access_20260919.pdf,1,a0007f4fd013b0925fd2ed39741f3fbb9bb73bb824856e4876e4e1163cfba828,https://grants.openai.com/prog/openai_researcher_access_program/,2026-09-19,Downloads,user_inspected,cookie banner visible on lower portion of page
P02,official_page_pdf,P02_ChatGPT_Academic_Researchers_20260919.pdf,1,b0ef7475eb6791b4e87793eaaef752e3d19ce22a954f4d3d4bd4c2afd8608c8c,https://openai.com/index/chatgpt-for-academic-researchers/,2026-09-19,Downloads,user_inspected,long single-page print capture
P03,official_page_pdf,P03_Anthropic_External_Researcher_Access_20260919.pdf,3,7f44f9f57293c12d655e5d591d79d87fd22845e0b0344902b7b73b70beed5de8,https://support.claude.com/en/articles/9125743-what-is-the-external-researcher-access-program,2026-09-19,Downloads,user_inspected,readable multi-page help article
P04/P05,official_page_pdf,P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919.pdf,4,262374d50b51d52a889808a249b0fa37815e982de2c57371b92e7c91b040aa04,https://www.anthropic.com/news/expanding-support-for-scientists,2026-09-19,Downloads,user_inspected,shared announcement capture; code as two pathways
P06,official_announcement_pdf,P06_Life_Sciences_Verification_Announcement_20260919.pdf,8,3361d2e0b2deef425ac422881945680b2669d5654779bb42eaf1e8105475b23f,https://www.anthropic.com/news/life-sciences-verification-program,2026-09-19,Downloads,user_inspected,announcement capture
P06,official_form_pdf,P06_Life_Sciences_Verification_Form_20260919.pdf,13,40ce145f78169b8a4e11a817c730e4a9cfbdecff7d638546fa89d74d0affbc52,https://claude.com/form/life-sciences-verification-program,2026-09-19,Downloads,user_inspected,form capture; duplicate of the program-named PDF below
P06,official_form_pdf,P06_Life_Sciences_Verification_Program_20260919.pdf,13,40ce145f78169b8a4e11a817c730e4a9cfbdecff7d638546fa89d74d0affbc52,https://claude.com/form/life-sciences-verification-program,2026-09-19,Downloads,user_inspected,byte-identical duplicate retained for provenance
P07,official_page_pdf,P07_Google_Cloud_Research_Credits_20260919.pdf,8,a2a3f95c09ca827a9eebdf70a7a232ac0e4328b180fd648797e01721704bc0a9,https://edu.google.com/programs/credits/research/,2026-09-19,Downloads,user_inspected,generic cloud research route; context exclusion
P08,official_page_pdf,P08_AWS_Research_Credit_Landing_20260919.pdf,4,09c1341a2b9b9765b379cc51c234a647c80ec490068663e8f95986c5897640b4,https://aws.amazon.com/grants/,2026-09-19,Downloads,user_inspected,generic cloud research route; context exclusion
P08,official_faq_pdf,P08_AWS_Research_Credit_FAQ_20260919.pdf,3,2976a2f89f95b476eb1758837e325d444638bc6401247a23c29d27366ae0180e,https://aws.amazon.com/government-education/research-and-technical-computing/cloud-credit-for-research/faqs/,2026-09-19,Downloads,user_inspected,generic cloud research route; context exclusion
P08,official_terms_pdf,P08_AWS_Promotional_Credit_Terms_20260919.pdf,3,47b108c83a5cb5030997ef97ab14203682c00f022e3d62bca9b8903661207349,https://aws.amazon.com/awscredits/,2026-09-19,Downloads,user_inspected,generic cloud research route; context exclusion
P09,official_agency_pdf,P09_NAIRR_Pilot_20260919.pdf,3,7732f5165f41916f7dd813c3e620696a85e0ef03a3f0dc6e249fd28876b29ad5,https://www.nsf.gov/geo/updates/national-artificial-intelligence-research-resource-nairr,2026-09-19,Downloads,user_inspected,NSF pilot page
P10,official_university_pdf,P10_Toronto_DSI_Claude_API_Credit_20260919.pdf,2,2d3d66ea1fbcbb2a269b12fba82caffd30ffd30463af66b68f047a2e84474b8a,https://datasciences.utoronto.ca/claude-api-credit/,2026-09-19,Downloads,user_inspected,university-mediated credit award
P11,official_page_pdf,P11_Anthropic_Rare_Disease_Grants_20260919.pdf,8,ae07c7f63152356763bee5ba070a695453f0d0a1e86760d13215a0e3f9610a18,https://www.anthropic.com/news/rare-disease-research-grants,2026-09-19,Downloads,user_inspected,temporal exclusion: deadline passed
P12,official_page_pdf,P12_Claude_Science_AI_for_Science_20260919.pdf,9,beab8666b2df13f7eb398da72fba0d14cb2b2f5c02736dd4361bdb2ce3ac4ad7,https://www.anthropic.com/news/claude-science-ai-workbench,2026-09-19,Downloads,user_inspected,temporal exclusion: deadline passed
P13,official_page_pdf,P13_AIRR_Hartree_Cloud_Call_20260919.pdf,7,739a04c29f21d7234da43e3cd2abe385ec46a49d507c272b0f2a5d1fe65125b5,https://www.gov.uk/government/publications/ai-research-resource/cloud-access-call,2026-09-19,Downloads,user_inspected,temporal exclusion: deadline passed
P14,official_guide_pdf,P14_CAIA_AI_Computing_Access_Program_Guide_20260919.pdf,11,d5b0868649624c2dc0d975279d0b822312aef0d4606969b000f5cc37ed66ee52,https://www.theccic.org/Customer-Content/www/CMS/files/CAIA/CAIA_Computing_Access_Program_Guide_2026032402.pdf,2026-09-19,Downloads,user_inspected,official program guide
P14,official_page_pdf,P14_CAIA_AI_Computing_Access_Program_Page_20260919.pdf,4,fdf6e06d9a45f603de478f213cf21762e08f03b60fb992efd688b3ff1bc9372a,https://www.theccic.org/collaborations/caia/hpc/,2026-09-19,Downloads,user_inspected,current page capture; announces future cycle
P15,official_university_pdf,P15_Stanford_HAI_Google_Cloud_Credit_20260919.pdf,6,1615d0aff36e32ee34816fad60e027b99f667de5c92681cbcae3aa9b488c36e4,https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,Downloads,user_inspected,current page capture; deadline shown with recurring program context


==> anc/data/coder_1.csv <==
program_id,d1_unit_of_grant,d2_stated_eligibility_status,d2_stated_eligibility_count,d3_institution_type_filter,d4_implied_prerequisite_count,d5_liability_assignment,d6_documentation_burden,d7_allocation_to_use_mismatch,d8_term_duration,d9_reported_success_metric,d10_discoverability,d3_quote,d4_quote,d5_quote,d7_quote,evidence_id,notes
P01,credits,none_stated,0,none,0,not_stated,not_stated,none,365 days,none_stated,listed,"No institution-type eligibility gate is stated in the capture (p. 1).","No institutional action/capacity prerequisite is stated in the capture (p. 1).","No liability assignment for use or added participants is stated in the capture (p. 1).","they can be applied towards any of our publicly available models. (p. 1)",P01_OpenAI_Researcher_Access_20260919:p1,"Source URL: https://grants.openai.com/prog/openai_researcher_access_program/; capture: P01_OpenAI_Researcher_Access_20260919.pdf, p. 1. D2 count is zero: the page states program purpose, encouragement, award amount, review schedule, and term, but no explicit eligibility/application condition. D6 is not_stated because no pre-award or activation artifact is named; only a generic APPLY control is visible. D7 is none because the researcher is the named applicant for API credits usable on public models and no additional institutional action is stated. D8 raw text: credits are valid for 12 months. D9 is none_stated: no program outcome/use metric is reported."
P02,seats,stated,7,hard,0,not_stated,not_stated,possible,not_stated,use,listed,"Eligible institutions must be recognized, degree-granting colleges or universities with a high level of research activity. (p. 1)","No triggering institutional-action language; Applicants will need to verify their institutional affiliation and provide information about their active research and intended scientific use. (p. 1)","No liability assignment for use or added participants is stated in the capture (p. 1).","For institutions with ChatGPT Edu, free access granted through this program will be coordinated through the institution's workspace. (p. 1)",P02_ChatGPT_Academic_Researchers_20260919:p1,"Source URL: https://openai.com/index/chatgpt-for-academic-researchers/; capture: P02_ChatGPT_Academic_Researchers_20260919.pdf, p. 1. D2 count 7: qualifying researcher; recognized institution; degree-granting institution; high research activity; institutional-affiliation verification; active-research information; intended-scientific-use information. D3 is hard because the institution criteria are explicit. D6 is not_stated: the capture exposes a waitlist/join control but no named form or other artifact. D7 is possible because the page exposes a conditional institution-workspace coordination path without resolving whether institutional action is needed for those institutions. D8 raw text: expansion planned through 2027; no per-recipient access term stated. D9 use is based on the page's reported ChatGPT science usage (about 1.3 million people and 8.4 million messages weekly), not a cohort-specific outcome."
P03,credits,stated,5,none,0,other,low,unclear,not_stated,none_stated,listed,"No institution-type filter is stated; the page refers to researchers and teams rather than an institution class (p. 1).","No institutional action/capacity prerequisite is stated; the page's application instruction is directed to the applicant (p. 1).","If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers. (p. 1)","If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers. (p. 1)",P03_Anthropic_External_Researcher_Access_20260919:p1,"Source URL: https://support.claude.com/en/articles/9125743-what-is-the-external-researcher-access-program; capture: P03_Anthropic_External_Researcher_Access_20260919.pdf, p. 1. D2 count 5: alignment-researcher status; AI-safety/alignment research purpose; Claude availability in the applicant's country; team details in the application form; research-topic details in the application form. The multi-researcher single-account recommendation is not counted because it is recommended, not required. D5 other refers to the Claude Console organization/account holder identified as receiving, distributing, monitoring, and ensuring compliance for a multi-researcher allocation; no permitted institutional category is named. D6 is low because an application form is visibly named. D7 is unclear because the account/organization allocation route is visible but the page does not resolve who must activate or configure use. D8 raw text: no duration stated. D9 is none_stated: the page states an allocation and use restrictions, not a success/outcome metric."
P04,seats,stated,3,hard,0,PI_awardee,low,yes,365 days,none_stated,listed,"You must be a principal investigator or equivalent at an academic or nonprofit research institution to qualify. (p. 2)","No institutional action/capacity prerequisite is stated beyond the applicant's verification-form step (p. 2).","You must be a principal investigator or equivalent at an academic or nonprofit research institution to qualify; once verified, you can add the researchers in your lab to your plan. (p. 2)","once verified, you can add the researchers in your lab to your plan. (p. 2)",P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919:p1-p2,"Source URL: https://www.anthropic.com/news/expanding-support-for-scientists; capture: P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919.pdf, pp. 1-2. D2 count 3: PI/equivalent status; academic or nonprofit research institution; completion of the visible verification form. D3 is hard. D5 assigns plan administration for added lab researchers to the PI/equivalent awardee, so PI_awardee. D6 is low because the verification form is visibly named. D7 is yes because the public procedure expressly requires the verified PI to add lab researchers before they use the team plan. D8 raw text: subscriptions are free or discounted for one year. D9 is none_stated: no program success metric is reported."
P05,credits,stated,1,none,0,not_stated,not_stated,unclear,not_stated,none_stated,listed,"No institution-type gate is stated; the announcement says Any researcher is eligible to apply. (p. 2)","No institutional action/capacity prerequisite is stated in the capture (p. 2).","No liability assignment for use or added participants is stated in the capture (p. 2).","As your lab makes use of your allotted credits and requires more usage than standard or premium plans provide, you can apply to our AI for Science program for up to $50,000 in credits per project. (p. 2)",P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919:p1-p2,"Source URL: https://www.anthropic.com/news/expanding-support-for-scientists; capture: P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919.pdf, pp. 1-2. D2 count 1: Any researcher is eligible to apply. D6 is not_stated because the capture names no pre-award or activation artifact for the project-credit route. D7 is unclear: the page exposes lab use of allotted credits and an application route but not whether institutional action is needed for activation/use. D8 raw text: no project-credit duration stated. D9 is none_stated: no success/outcome metric is reported."
P06,mixed,stated,11,none,2,shared,high,unclear,"365 days (Standard Use); approximately 182 days (High-risk Use)",none_stated,listed,"It's built for teams of all kinds—from academic labs to startups, pharma companies, and more. (p. 2)","Please have your org’s admin complete the following form to register your interest. (P06 form, p. 1); Should unauthorized activity occur, we can flag these cases to organization admins to take action within pre-agreed timeframes for triaging and remediating incidents. (announcement, p. 4)","we designed the new LSVP safeguards around the concept of shared responsibility by monitoring usage against the intended use-case for the model access. (announcement, p. 3)","Please have your org’s admin complete the following form to register your interest. (P06 form, p. 1)","P06_Life_Sciences_Verification_Announcement_20260919:p2-p5;P06_Life_Sciences_Verification_Form_20260919:p1-p11","Source URL: https://www.anthropic.com/news/life-sciences-verification-program; captures: P06_Life_Sciences_Verification_Announcement_20260919.pdf, pp. 2-5, and P06_Life_Sciences_Verification_Form_20260919.pdf, pp. 1-11. D2 count 11: life-science organization/professional scope; initial team/institution route rather than individual plans; review of research credentials; review of security standards; review of ethical research oversight; High-risk Use for work blocked under Standard Use; non-BAA organization requirement; organization-admin completion of the form; public record of organizational life-sciences work; two- or three-sentence intended-work description; supported first-party/Enterprise/Team surfaces rather than third-party platforms. The form questions whose answer requirements are not exposed are not counted. D3 is none because the announcement expressly spans academic labs, startups, pharma, and more. D4 count 2: organization-admin application action and post-award organization-admin incident response. D5 is shared between Anthropic monitoring/enforcement and organization admins/teams under the shared-responsibility language. D6 is high: the 13-page form visibly names required identity, organization, location, entity, life-science qualification, oversight, public-record, intended-work, access-location, and customer-interaction artifacts, in addition to the verification review. D7 is unclear: the organization-admin application and Team/Enterprise/API availability expose activation context but do not resolve the extra institutional action needed for each team or project user. D8 raw text: Standard Use grants are renewed once a year; High-risk Use grants every six months. D9 is none_stated under the final rule because dozens onboarded/hundreds expected are allocation counts, not an outcome/use metric."
P09,compute_allocation,stated,2,none,0,not_stated,not_stated,unclear,not_stated,none_stated,listed,"No institution-type filter is stated; the allocation call refers to US-based researchers, which is geographic rather than an institution-type gate. (p. 3)","No institutional action/capacity prerequisite is stated in the capture (pp. 1-3).","No liability assignment for use or added participants is stated in the capture (pp. 1-3).","NSF and the Department of Energy are collaborating to provide a first NAIRR Pilot opportunity for allocations to a set of advanced computing GPU systems and testbeds. (p. 3)",P09_NAIRR_Pilot_20260919:p1-p3,"Source URL: https://www.nsf.gov/geo/updates/national-artificial-intelligence-research-resource-nairr; capture: P09_NAIRR_Pilot_20260919.pdf, pp. 1-3. D2 count 2: US-based researcher and computational-research-project conditions. The phrase emphasizes interest in Safe, Secure and Trustworthy AI and secondary domains, so it is treated as preference/encouragement and excluded from the count. D6 is not_stated: the capture exposes a generic apply link but no named pre-award or activation artifact. D7 is unclear because allocation to GPU systems is visible but the route from allocation to researcher use and any institutional action is not resolved. D8 raw text: no access duration stated. D9 is none_stated under the final rule because the page reports resource/allocation availability only."
P10,credits,stated,4,hard,0,PI_awardee,not_stated,none,365 days,mixed,listed,"The Data Sciences Institute (DSI) will provide awards ... to researchers at the University of Toronto and external funding partner institutions. (p. 1)","No institutional action/capacity prerequisite is stated; credits are transferred to the awardee's console account (pp. 1-2).","Awardees will have their credits transferred directly into their Claude Console accounts. (p. 1)","Awardees will have their credits transferred directly into their Claude Console accounts. (p. 1)",P10_Toronto_DSI_Claude_API_Credit_20260919:p1-p2,"Source URL: https://datasciences.utoronto.ca/claude-api-credit/; capture: P10_Toronto_DSI_Claude_API_Credit_20260919.pdf, pp. 1-2. D2 count 4: researcher affiliation at the University of Toronto or an external funding partner institution; Claude Code tier-specific use; Claude Research tier-specific use; project prepared to exhaust credits within 12 months. D3 is hard because the named institution categories are an eligibility gate. D5 is PI_awardee because the public terms assign the transferred account and required presentation/reporting obligations to successful applicants/awardees. D6 is not_stated: the capture shows generic Apply Now and collapsed process headings, but no visible form or pre-award artifact. D7 is none because direct transfer to the awardee's Claude Console account is the exposed allocation-to-use route and no additional institutional action is stated. D8 raw text: maximum 12 months. D9 is mixed because awardees must report API use and resulting abstracts/presentations/publications, and present findings at DSI showcases."
P14,credits,stated,20,hard,1,PI_awardee,high,unclear,not_stated,mixed,listed,"Only faculty at current CAIA member institutions are eligible to apply. (Guide, p. 6)","CAIA does not provide data storage or data governance infrastructure. Awardees are responsible for the secure storage, handling, and disposition of any data used in their projects. (Guide, p. 10)","Awards are made to the named PI/applicant and are non-transferable to other individuals or institutions. (Guide, p. 9)","The program is administered by CAIA, with credits distributed to awardees based on approved applications and managed through CAIA’s centralized cloud accounts. (Guide, p. 3)","P14_CAIA_AI_Computing_Access_Program_Guide_20260919:p3-p10;P14_CAIA_AI_Computing_Access_Program_Page_20260919:p1-p4","Source URL: https://www.theccic.org/collaborations/caia/hpc/; captures: P14_CAIA_AI_Computing_Access_Program_Guide_20260919.pdf, pp. 3-10, and P14_CAIA_AI_Computing_Access_Program_Page_20260919.pdf, pp. 1-4. D2 count 20: CAIA-member institution; full-time faculty at a member institution; part-time/adjunct/lecturer instructor-of-record route; research faculty/scientist with faculty appointment; track selection; capstone sponsor of at least one undergraduate team; department-chair acknowledgment; Research Support PI role; active graduate-student researcher; clear AI/ML component; dedicated AI/ML/data-science course route; Summer/Fall 2026 scheduling; distinct activity for each application; and the six named common application components (applicant information, project/course description, computing requirements, impact statement, responsible-use plan, certification). Repeated instructor-of-record wording and the General Education statement that no prior AI expertise is required are not double-counted as new positive conditions. D3 is hard. D4 count 1 is the combined storage/data-governance capacity requirement; the guide says CAIA does not provide that infrastructure. D6 is high: each track has a separate Google Form, six common components, and track-specific questions; the Capstone route also names department-chair acknowledgment. D7 is unclear because centralized cloud-account management and service/API provisioning are exposed, but the capture does not resolve whether additional institutional action is needed for the named PI/team to use the allocation. D8 raw text: awards valid Summer 2026 through Fall 2026, ending December 31, 2026; the exact start date is not stated, so no day normalization is made. D9 is mixed: required reporting names usage, publications/deliverables, student milestones/impact, grant pipeline, feedback, lessons, outcomes, and course evaluations. This is one program-family row; the four tracks are described in notes, not split."
P15,credits,stated,1,hard,0,not_stated,low,unclear,not_stated,none_stated,listed,"The Stanford Institute for Human-Centered Artificial Intelligence has partnered with Google to offer researchers ... The program ... provides Stanford researchers ... (p. 1)","No institutional action/capacity prerequisite is visible; the capture exposes only headings for collapsed requirements and security sections (p. 3).","No liability assignment for use or added participants is visible; the PI reference concerns proposal submission, not accountability. (p. 2)","The Stanford Institute for Human-Centered Artificial Intelligence has partnered with Google to offer researchers the chance to submit proposals and receive up to $100,000 of credits to be used on Google Cloud ... (p. 1)",P15_Stanford_HAI_Google_Cloud_Credit_20260919:p1-p3,"Source URL: https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants; capture: P15_Stanford_HAI_Google_Cloud_Credit_20260919.pdf, pp. 1-3. D2 count 1: Stanford researcher affiliation. Preference for small/medium proposals, preference for Google-specific capabilities, HAI focus, and evaluation criteria are not counted as positive eligibility conditions. D3 is hard because Stanford affiliation is the visible institution gate. D6 is low because an Application Form artifact is visibly named on p. 3, but its contents are collapsed and not inferred. D7 is unclear because credits-to-Google-Cloud allocation is visible but activation and any institutional action are not. D8 raw text: no term stated. D9 is none_stated: the visible capture reports no program outcome/use metric."


==> anc/data/coder_2.csv <==
program_id,d1_unit_of_grant,d2_stated_eligibility_status,d2_stated_eligibility_count,d3_institution_type_filter,d4_implied_prerequisite_count,d5_liability_assignment,d6_documentation_burden,d7_allocation_to_use_mismatch,d8_term_duration,d9_reported_success_metric,d10_discoverability,d3_quote,d4_quote,d5_quote,d7_quote,evidence_id,notes
P01,credits,none_stated,0,none,0,not_stated,not_stated,unclear,365 days,none_stated,listed,"No institution-type filter is stated; the page refers to researchers and countries supported by the API.","None stated.","None stated.","Credits are valid for a period of 12 months and they can be applied towards any of our publicly available models.","P01:p1","Source URL: https://grants.openai.com/prog/openai_researcher_access_program/; capture: P01_OpenAI_Researcher_Access_20260919.pdf p.1. Program purpose, encouragement language, amount, review schedule, and deadline-like timing were excluded from D2. No pre-award or activation artifact is visible; the lower page is cookie-obscured. D7 is unclear because credit-to-model use is exposed but account/activation mechanics are not."
P02,seats,stated,6,hard,1,not_stated,low,possible,not_stated,mixed,listed,"Eligible institutions must be recognized, degree-granting colleges or universities with a high level of research activity.","For institutions with ChatGPT Edu, free access granted through this program will be coordinated through the institution's workspace.","No explicit liability assignment is stated in the capture.","For institutions with ChatGPT Edu, free access granted through this program will be coordinated through the institution's workspace.","P02:p1","Source URL: https://openai.com/index/chatgpt-for-academic-researchers/; capture: P02_ChatGPT_Academic_Researchers_20260919.pdf p.1. D2 count: recognized institution, degree-granting college/university, high research activity, institutional-affiliation verification, active-research information, and intended-scientific-use information. D6 raw artifact count: 3 visible applicant information components (affiliation verification, active research, intended use); collaborator verification is conditional. D9 combines reported use metrics (users/messages) and outputs/adoption evidence (papers acknowledging ChatGPT)."
P03,credits,stated,4,none,0,shared,low,possible,not_stated,none_stated,listed,"No institution-type filter is stated; the program addresses researchers and multi-researcher programs without an academic-institution gate.","No institutional prerequisite is stated; the FAQ recommends a single account for multi-researcher programs.","This enables you to easily add or remove collaborators as needed, monitor usage across your team, and ensure compliance with our policies.","If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers.","P03:p1","Source URL: https://support.claude.com/en/articles/9125743-what-is-the-external-researcher-access-program; capture: P03_Anthropic_External_Researcher_Access_20260919.pdf p.1. D2 count: high-priority AI-safety/alignment research, team details, research-topic details, and access only where Claude is officially available. D6 raw artifact count: 3 visible application information categories (application form, team details, research topic). Anthropic enforcement and account-holder compliance support shared D5."
P04,seats,stated,2,hard,0,not_stated,low,possible,365 days,none_stated,listed,"You must be a principal investigator or equivalent at an academic or nonprofit research institution to qualify.","No D4 prerequisite is stated; after verification, the PI-side participant-addition step is explicit: once verified, you can add the researchers in your lab to your plan.","No explicit liability or accountability assignment is stated.","Once verified, you can add the researchers in your lab to your plan.","P04-P05:p2","Source URL: https://www.anthropic.com/news/expanding-support-for-scientists; capture: P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919.pdf p.2. D2 counts the PI/equivalent condition and the academic/nonprofit research-institution condition. D6 raw artifact count: 1 named verification form. One year normalized to 365 days. D7 is possible because lab use requires adding researchers after verification, although the capture does not state that a separate institution must perform that action."
P05,credits,stated,1,none,0,not_stated,not_stated,unclear,not_stated,none_stated,listed,"Any researcher is eligible to apply; no institution-type filter is stated.","No implied institutional prerequisite is stated.","No explicit liability or accountability assignment is stated.","As your lab makes use of your allotted credits and requires more usage than standard or premium plans provide, you can apply to our AI for Science program for up to $50,000 in credits per project.","P05:p2","Source URL: https://www.anthropic.com/news/expanding-support-for-scientists; capture: P04_P05_Anthropic_Scientists_and_AI_for_Science_20260919.pdf p.2. The single D2 condition is the route-specific requirement that the lab needs more usage than the standard or premium plans provide; high-impact-science purpose and award amount were excluded. No form or pre-award artifact is visible. D7 is unclear because lab use and per-project allocation are mentioned without activation/account mechanics."
P06,mixed,stated,4,none,2,shared,high,possible,"365 days (Standard Use); ~182 days (High-risk Use)",allocation,listed,"No institution-type gate is stated; the announcement says the program is built for teams of all kinds - from academic labs to startups, pharma companies, and more.","Please have your org's admin complete the following form to register your interest.; customers with PHI data should use separate non-BAA orgs with non-HIPAA.","We designed the new LSVP safeguards around the concept of shared responsibility by monitoring usage against the intended use-case for the model access.; we can flag these cases to organization admins to take action within pre-agreed timeframes for triaging and remediating incidents.","In Claude.ai and Claude Code, initially only a preselected default grant applies (except while using Claude Code with API authentication).","P06:ann-p2-p6;form-p1-p11","Source URLs: https://www.anthropic.com/news/life-sciences-verification-program and https://claude.com/form/life-sciences-verification-program; captures: P06_Life_Sciences_Verification_Announcement_20260919.pdf pp.2-6 and P06_Life_Sciences_Verification_Form_20260919.pdf pp.1-11. D1 is mixed because Standard Use is for full teams while High-risk Use is for a single project. D2 count: qualifying organization, research-credential review, security-standard review, and ethical-oversight review. D4 count: organization-admin submission and the conditional separate non-BAA/non-HIPAA organization for PHI customers. D6 raw artifact count: at least 11 visible verification/application categories, plus optional parent-company and existing-organization-ID fields. D9 is allocation because the capture reports onboarding dozens of organizations and expects hundreds. Standard one-year and High-risk six-month raw terms are retained."
P09,compute_allocation,stated,2,none,0,not_stated,not_stated,unclear,not_stated,allocation,listed,"No institution-type gate is stated; the page welcomes individuals and groups across the public and private U.S. research enterprise.","None stated.","None stated.","An initial NAIRR Pilot call for allocations to high performance computing resources", "P09:p1-p3","Source URL: https://www.nsf.gov/geo/updates/national-artificial-intelligence-research-resource-nairr; capture: P09_NAIRR_Pilot_20260919.pdf pp.1-3. D2 count: computational research project and U.S.-based researcher. Safe/Secure/Trustworthy AI and other named domains are preference language, not counted conditions. D7 is unclear because allocation to GPU systems/testbeds is visible but activation and institutional-action mechanics are not."
P10,credits,stated,3,hard,0,not_stated,low,none,365 days,mixed,listed,"The Data Sciences Institute (DSI) will provide awards ... to researchers at the University of Toronto and external funding partner institutions.","No implied institutional prerequisite is stated; credits are transferred directly to Claude Console accounts.","No explicit liability or accountability assignment is stated.","Awardees will have their credits transferred directly into their Claude Console accounts.","P10:p1-p2","Source URL: https://datasciences.utoronto.ca/claude-api-credit/; capture: P10_Toronto_DSI_Claude_API_Credit_20260919.pdf pp.1-2. D2 count: affiliation with the University of Toronto or an external funding partner institution, Claude Code tier use, and Claude Research tier use. Deadline, award amount, diversity encouragement, and post-award reporting were excluded. D6 raw artifact count: 1 visible pre-award proposal/application artifact; collapsed How to Apply contents were not inferred. D8 uses the maximum 12-month term as 365 days. D9 combines API-use reporting with abstracts, presentations, and publications."
P14,credits,stated,13,hard,0,shared,moderate,possible,not_stated,mixed,listed,"Only faculty at current CAIA member institutions are eligible to apply. CAIA membership is at the institutional level.","No additional implied institutional prerequisite is stated; the guide says credits are managed through CAIA's centralized cloud accounts.","All awardees and their team members must comply with the CAIA Acceptable Use Policy and the cloud provider's terms of service.; Awardees are responsible for ensuring that all data used in conjunction with awarded computing resources complies with applicable federal, state, and institutional regulations.","Credits are distributed to awardees based on approved applications and are managed through CAIA's centralized cloud accounts.; Must not be shared with, transferred to, or accessed by individuals not named in the application without prior written approval from the CAIA Program Office.","P14:guide-p3-p10;page-p1-p4","Source URL: https://www.theccic.org/collaborations/caia/hpc/; captures: P14_CAIA_AI_Computing_Access_Program_Guide_20260919.pdf pp.3-10 and P14_CAIA_AI_Computing_Access_Program_Page_20260919.pdf pp.1-4. D2 count: member-institution faculty, full-time faculty, route-specific instructor-of-record status for part-time/adjunct/lecturer applicants, research-faculty appointment, capstone sponsorship, department-chair acknowledgment, Research Support PI status, active graduate-researcher involvement, clear AI/ML component, General Education instructor-of-record status, Course Delivery instructor-of-record status, scheduled Summer/Fall 2026 course, and distinct activity for multiple applications. Preferences and no-prior-expertise language were excluded. D6 raw artifact count: 6 common application components, with conditional department-chair acknowledgment. D8 raw term: Summer 2026 through Fall 2026, ending December 31, 2026; exact day count is not stated."
P15,credits,stated,2,hard,0,not_stated,low,unclear,not_stated,none_stated,listed,"This program provides Stanford researchers the unique opportunity to access more credits than generally offered through the Google for Higher Education programs.","No implied institutional prerequisite is visible; the Proposal Requirements, Reporting Requirements, Data Security, Award Selection, and Application Form sections are collapsed in the capture.","No explicit liability or accountability assignment is stated in the visible capture.","Researchers ... receive up to $100,000 of credits to be used on Google Cloud in support of the HAI research vision.","P15:p1-p2","Source URL: https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants; capture: P15_Stanford_HAI_Google_Cloud_Credit_20260919.pdf pp.1-2. D2 count: Stanford-researcher affiliation and the stated intended-use condition of HAI-aligned research requiring advanced commercial-cloud computational resources. Preference, evaluation criteria, and collapsed-section contents were not counted. D6 raw artifact count: 1 visible proposal artifact. D7 is unclear because Google Cloud credit use is exposed but account/activation mechanics are not. The capture marks the page active while displaying a September 16, 2026 deadline; this inconsistency is logged without resolving it."


==> anc/data/core_results.csv <==
indicator,coder_1,coder_2,reporting_rule
programs_with_explicit_eligibility,9/10,9/10,point estimate
programs_with_hard_institution_filter,5/10,5/10,point estimate
total_implied_prerequisites,3,3,report total and note location disagreement
programs_with_liability_not_stated,5/10,7/10,report range
programs_with_duration_not_stated,6/10,6/10,point estimate
programs_with_no_use_or_outcome_metric,7/10,7/10,allocation-only is not a use or outcome metric
programs_without_unambiguous_institution_independent_path,8/10,9/10,combine possible yes and unclear D7 values
programs_publicly_discoverable,10/10,10/10,point estimate; kappa undefined because no variance
granular_stated_eligibility_condition_total,54,37,report coder-specific totals and low agreement



==> anc/data/kappa_by_dimension.csv <==
dimension,field,n_pairable,n_exact_agreement,observed_agreement,expected_agreement,kappa
D1,d1_unit_of_grant,10,10,1.0,0.42,1.0
D2,d2_stated_eligibility_count,10,3,0.3,0.09,0.230769
D3,d3_institution_type_filter,10,10,1.0,0.5,1.0
D4,d4_implied_prerequisite_count,10,8,0.8,0.66,0.411765
D5,d5_liability_assignment,10,6,0.6,0.38,0.354839
D6,d6_documentation_burden,10,7,0.7,0.32,0.558824
D7,d7_allocation_to_use_mismatch,10,5,0.5,0.31,0.275362
D8,d8_term_duration,10,10,1.0,0.46,1.0
D9,d9_reported_success_metric,10,7,0.7,0.41,0.491525
D10,d10_discoverability,10,10,1.0,1.0,


==> anc/data/programs.csv <==
program_id,program_name,sector,included,exclusion_reason,source_url,archive_url,capture_date,discovery_provenance
P01,OpenAI Researcher Access Program,frontier_lab,true,,https://grants.openai.com/prog/openai_researcher_access_program/,,2026-09-19,official_search
P02,ChatGPT for Academic Researchers,frontier_lab,true,,https://openai.com/index/chatgpt-for-academic-researchers/,,2026-09-19,official_search
P03,Anthropic External Researcher Access Program,frontier_lab,true,,https://support.claude.com/en/articles/9125743-what-is-the-external-researcher-access-program,,2026-09-19,official_search
P04,Anthropic Claude Team Plan for Scientists,frontier_lab,true,,https://www.anthropic.com/news/expanding-support-for-scientists,,2026-09-19,official_search
P05,Anthropic AI for Science project credits,frontier_lab,true,,https://www.anthropic.com/news/expanding-support-for-scientists,,2026-09-19,official_search
P06,Anthropic Life Sciences Verification Program,frontier_lab,true,,https://www.anthropic.com/news/life-sciences-verification-program,,2026-09-19,official_search
P07,Google Cloud Research Credits / Academic Research Grants,cloud,false,generic cloud research-credit page; captured terms do not explicitly name AI/ML/frontier models or AI-capable compute,https://edu.google.com/programs/credits/research/,,2026-09-19,official_search
P08,AWS Cloud Credits for Research,cloud,false,generic cloud research-credit page; captured terms do not explicitly name AI/ML/frontier models or AI-capable compute,https://aws.amazon.com/grants/,,2026-09-19,official_search
P09,NAIRR Pilot research resource allocations,public_agency,true,,https://www.nsf.gov/geo/updates/national-artificial-intelligence-research-resource-nairr,,2026-09-19,official_search
P10,University of Toronto DSI Claude API Credit Award,academic_institution,true,,https://datasciences.utoronto.ca/claude-api-credit/,,2026-09-19,official_search
P11,Anthropic AI for Science rare disease research grants,frontier_lab,false,application deadline passed before capture date (2026-08-02),https://www.anthropic.com/news/rare-disease-research-grants,,2026-09-19,official_search
P12,Claude Science AI for Science projects,frontier_lab,false,application deadline passed before capture date (2026-07-15),https://www.anthropic.com/news/claude-science-ai-workbench,,2026-09-19,official_search
P13,AIRR Hartree Centre Cloud Pilot,public_agency,false,application deadline passed before capture date (2026-07-24),https://www.gov.uk/government/publications/ai-research-resource/cloud-access-call,,2026-09-19,official_search
P14,Connecticut AI Alliance AI Computing Access Program,academic_institution,true,,https://www.theccic.org/collaborations/caia/hpc/,,2026-09-19,official_search
P15,Stanford HAI Google Cloud Credit Grants,academic_institution,true,,https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,,2026-09-19,official_search


==> anc/data/source_evidence.csv <==
program_id,dimension,evidence_type,short_quote_or_paraphrase,source_url,capture_date,coding_use
P01,D8,short_quote,"reviewed once every 3 months",https://grants.openai.com/prog/openai_researcher_access_program/,2026-09-19,term/review cadence
P01,D1,paraphrase,"API credits up to $1,000; credits expire after one year",https://grants.openai.com/prog/openai_researcher_access_program/,2026-09-19,grant unit and duration
P02,D10,short_quote,"New applicants will now join a waitlist",https://openai.com/index/chatgpt-for-academic-researchers/,2026-09-19,discoverability/current status
P02,D3,paraphrase,"Free access is for researchers at selected academic institutions; collaborators may be invited from the institution",https://openai.com/index/chatgpt-for-academic-researchers/,2026-09-19,institution filter and collaborator rule
P03,D1,short_quote,"free API credits",https://support.claude.com/en/articles/9125743-what-is-the-external-researcher-access-program,2026-09-19,grant unit
P03,D8,paraphrase,"Submissions are evaluated on the first Monday of each month; the standard award is $1,000",https://support.claude.com/en/articles/9125743-what-is-the-external-researcher-access-program,2026-09-19,review cadence and grant amount
P04,D3,short_quote,"principal investigator or equivalent",https://www.anthropic.com/news/expanding-support-for-scientists,2026-09-19,eligibility gate
P04,D4,paraphrase,"Verification precedes adding lab researchers to the team plan",https://www.anthropic.com/news/expanding-support-for-scientists,2026-09-19,possible authorization mismatch
P05,D1,short_quote,"up to $50,000 in credits per project",https://www.anthropic.com/news/expanding-support-for-scientists,2026-09-19,grant unit
P06,D4,short_quote,"security standards, and ethical research oversight",https://www.anthropic.com/news/life-sciences-verification-program,2026-09-19,implied institutional prerequisite
P06,D3,paraphrase,"The program launches initially for teams and institutions, including academic labs",https://www.anthropic.com/news/life-sciences-verification-program,2026-09-19,institution filter and unit
P06,D6,paraphrase,"User-supplied form requests organization identity, entity type, public work, research oversight, proposed use, and access countries",https://claude.com/form/life-sciences-verification-program,2026-09-19,documentation burden; see P06 capture receipt
P06,D7,short_quote,"does not guarantee access",https://claude.com/form/life-sciences-verification-program,2026-09-19,allocation-to-use mismatch / disposition uncertainty
P07,D4,short_quote,"Google Cloud billing account ID",https://edu.google.com/programs/credits/research/,2026-09-19,institutional prerequisite
P07,D6,paraphrase,"Application requests a proposal, cost estimate, calculator link, and post-credit funding plan",https://edu.google.com/programs/credits/research/,2026-09-19,documentation burden
P08,D1,short_quote,"AWS Cloud Credits for Research",https://aws.amazon.com/grants/,2026-09-19,program/access unit
P08,D2,paraphrase,"Public description names research software, cloud workload benchmarks, and training as supported uses",https://aws.amazon.com/grants/,2026-09-19,stated purpose
P08,D3,paraphrase,"Applicants must be researchers at accredited research institutions; official institution-issued email and AWS account number are required",https://aws.amazon.com/government-education/research-and-technical-computing/cloud-credit-for-research/faqs/,2026-09-19,institution filter and activation prerequisite
P08,D8,paraphrase,"AWS Cloud Credits for Research promotional credit expires one year from receipt or deposit",https://aws.amazon.com/awscredits/,2026-09-19,term duration
P09,D8,short_quote,"future allocation rounds",https://www.nsf.gov/geo/updates/national-artificial-intelligence-research-resource-nairr,2026-09-19,future-cycle basis
P09,D1,paraphrase,"Initial opportunity allocates access to advanced computing GPU systems and testbeds",https://www.nsf.gov/geo/updates/national-artificial-intelligence-research-resource-nairr,2026-09-19,grant unit
P10,D3,short_quote,"budgetary appointment",https://datasciences.utoronto.ca/claude-api-credit/,2026-09-19,institutional eligibility
P10,D6,paraphrase,"Applicants provide external-grant evidence and undergo an administrative eligibility check",https://datasciences.utoronto.ca/claude-api-credit/,2026-09-19,documentation burden
P11,D10,short_quote,"through August 2, 2026",https://www.anthropic.com/news/rare-disease-research-grants,2026-09-19,exclusion deadline
P12,D10,short_quote,"Applications are open through July 15, 2026",https://www.anthropic.com/news/claude-science-ai-workbench,2026-09-19,exclusion deadline
P13,D10,short_quote,"close at 4:00pm on 24 July 2026",https://www.gov.uk/government/publications/ai-research-resource/cloud-access-call,2026-09-19,exclusion deadline
P14,D1,short_quote,"cloud computing credits to faculty and students at member institutions",https://www.theccic.org/collaborations/caia/hpc/,2026-09-19,grant unit and recipient
P14,D3,short_quote,"Faculty at any of CAIA's 21 member institutions were eligible to apply as Principal Investigator",https://www.theccic.org/collaborations/caia/hpc/,2026-09-19,institution filter
P14,D4,short_quote,"credits ... are managed through CAIA's centralized cloud accounts",https://www.theccic.org/collaborations/caia/hpc/,2026-09-19,implied centralized administration prerequisite
P14,D8,short_quote,"A second application cycle is anticipated for the 2026–2027 academic year",https://www.theccic.org/collaborations/caia/hpc/,2026-09-19,future-cycle basis
P14,D9,paraphrase,"Awards and outcomes reports include project outcomes, deliverables, and usage/reporting requirements",https://www.theccic.org/Customer-Content/www/CMS/files/CAIA/CAIA_Computing_Access_Program_Guide_2026032402.pdf,2026-09-19,reported success metric
P15,D1,short_quote,"receive up to $100,000 of credits to be used on Google Cloud",https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,grant unit
P15,D3,short_quote,"Proposals will be accepted from all Stanford researchers",https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,institution filter
P15,D4,paraphrase,"Students or other researchers who do not have PI status require endorsement from a PI-eligible faculty mentor",https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,implied institutional prerequisite
P15,D6,paraphrase,"Proposal tiers require a description, budget, justification, and expected results/deliverables",https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,documentation burden
P15,D8,short_quote,"Applications will be accepted and considered three times a year",https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,recurring-cycle basis
P15,D9,short_quote,"provide a final report of research results, credit usage, and a list of publications",https://hai.stanford.edu/research/grant-programs/google-cloud-credit-grants,2026-09-19,reported success metric


==> anc/data/study2_case.json <==
{
  "allocation_date": null,
  "term_end_date": null,
  "documentation_submission_date": null,
  "disposition_date": null,
  "authorized_use_date": null,
  "authorization_state_as_of": "2026-09-27",
  "authorization_state": "unresolved_right_censored",
  "request_date_provenance": "author_reported_not_visible_in_retained_screenshot",
  "case_id": "STUDY2-ANONYMOUS"
}


==> anc/data/study2_events.csv <==
event_id,event_date,event_type,direction,administrative_function,artifact,outcome,is_documentation_artifact,evidence_id,notes
E1,2026-09-09,first_institutional_contact,outgoing,information technology support,research-use authorization request,submitted,false,S2-REQUEST-01,"Date author-reported and not visible in retained screenshot; requested policy confirmation for supervised use limited to public or non-restricted scientific information"
E2,2026-09-09,ticket_created,incoming,information technology support,automated incident receipt,ticket created,false,S2-TICKET-01,"Date author-reported and not visible in retained screenshot; operational identifiers removed"
E3,2026-09-27,evidence_cutoff,observation,none,cutoff record,no substantive response or decision pathway received,false,S2-CUTOFF-01,"Right-censored at 18 days"


==> anc/data/table1_corpus.csv <==
program_id,program_name,sector,included,exclusion_reason,d1_unit_of_grant,d10_discoverability,capture_date,archive_url
P01,OpenAI Researcher Access Program,frontier_lab,true,,credits,listed,2026-09-19,
P02,ChatGPT for Academic Researchers,frontier_lab,true,,seats,listed,2026-09-19,
P03,Anthropic External Researcher Access Program,frontier_lab,true,,credits,listed,2026-09-19,
P04,Anthropic Claude Team Plan for Scientists,frontier_lab,true,,seats,listed,2026-09-19,
P05,Anthropic AI for Science project credits,frontier_lab,true,,credits,listed,2026-09-19,
P06,Anthropic Life Sciences Verification Program,frontier_lab,true,,mixed,listed,2026-09-19,
P07,Google Cloud Research Credits / Academic Research Grants,cloud,false,generic cloud research-credit page; captured terms do not explicitly name AI/ML/frontier models or AI-capable compute,,,2026-09-19,
P08,AWS Cloud Credits for Research,cloud,false,generic cloud research-credit page; captured terms do not explicitly name AI/ML/frontier models or AI-capable compute,,,2026-09-19,
P09,NAIRR Pilot research resource allocations,public_agency,true,,compute_allocation,listed,2026-09-19,
P10,University of Toronto DSI Claude API Credit Award,academic_institution,true,,credits,listed,2026-09-19,
P11,Anthropic AI for Science rare disease research grants,frontier_lab,false,application deadline passed before capture date (2026-08-02),,,2026-09-19,
P12,Claude Science AI for Science projects,frontier_lab,false,application deadline passed before capture date (2026-07-15),,,2026-09-19,
P13,AIRR Hartree Centre Cloud Pilot,public_agency,false,application deadline passed before capture date (2026-07-24),,,2026-09-19,
P14,Connecticut AI Alliance AI Computing Access Program,academic_institution,true,,credits,listed,2026-09-19,
P15,Stanford HAI Google Cloud Credit Grants,academic_institution,true,,credits,listed,2026-09-19,


==> anc/data/table2_stated_vs_implied.csv <==
program_id,program_name,stated_eligibility_count,implied_prerequisite_count
P01,OpenAI Researcher Access Program,0,0
P02,ChatGPT for Academic Researchers,7,0
P03,Anthropic External Researcher Access Program,5,0
P04,Anthropic Claude Team Plan for Scientists,3,0
P05,Anthropic AI for Science project credits,1,0
P06,Anthropic Life Sciences Verification Program,11,2
P09,NAIRR Pilot research resource allocations,2,0
P10,University of Toronto DSI Claude API Credit Award,4,0
P14,Connecticut AI Alliance AI Computing Access Program,20,1
P15,Stanford HAI Google Cloud Credit Grants,1,0
__aggregate__,All included programs,54,3


==> anc/data/table3_liability_and_mismatch.csv <==
program_id,program_name,sector,liability_assignment,allocation_to_use_mismatch,d5_quote,d7_quote
P01,OpenAI Researcher Access Program,frontier_lab,not_stated,none,No liability assignment for use or added participants is stated in the capture (p. 1).,they can be applied towards any of our publicly available models. (p. 1)
P02,ChatGPT for Academic Researchers,frontier_lab,not_stated,possible,No liability assignment for use or added participants is stated in the capture (p. 1).,"For institutions with ChatGPT Edu, free access granted through this program will be coordinated through the institution's workspace. (p. 1)"
P03,Anthropic External Researcher Access Program,frontier_lab,other,unclear,"If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers. (p. 1)","If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers. (p. 1)"
P04,Anthropic Claude Team Plan for Scientists,frontier_lab,PI_awardee,yes,"You must be a principal investigator or equivalent at an academic or nonprofit research institution to qualify; once verified, you can add the researchers in your lab to your plan. (p. 2)","once verified, you can add the researchers in your lab to your plan. (p. 2)"
P05,Anthropic AI for Science project credits,frontier_lab,not_stated,unclear,No liability assignment for use or added participants is stated in the capture (p. 2).,"As your lab makes use of your allotted credits and requires more usage than standard or premium plans provide, you can apply to our AI for Science program for up to $50,000 in credits per project. (p. 2)"
P06,Anthropic Life Sciences Verification Program,frontier_lab,shared,unclear,"we designed the new LSVP safeguards around the concept of shared responsibility by monitoring usage against the intended use-case for the model access. (announcement, p. 3)","Please have your org’s admin complete the following form to register your interest. (P06 form, p. 1)"
P09,NAIRR Pilot research resource allocations,public_agency,not_stated,unclear,No liability assignment for use or added participants is stated in the capture (pp. 1-3).,NSF and the Department of Energy are collaborating to provide a first NAIRR Pilot opportunity for allocations to a set of advanced computing GPU systems and testbeds. (p. 3)
P10,University of Toronto DSI Claude API Credit Award,academic_institution,PI_awardee,none,Awardees will have their credits transferred directly into their Claude Console accounts. (p. 1),Awardees will have their credits transferred directly into their Claude Console accounts. (p. 1)
P14,Connecticut AI Alliance AI Computing Access Program,academic_institution,PI_awardee,unclear,"Awards are made to the named PI/applicant and are non-transferable to other individuals or institutions. (Guide, p. 9)","The program is administered by CAIA, with credits distributed to awardees based on approved applications and managed through CAIA’s centralized cloud accounts. (Guide, p. 3)"
P15,Stanford HAI Google Cloud Credit Grants,academic_institution,not_stated,unclear,"No liability assignment for use or added participants is visible; the PI reference concerns proposal submission, not accountability. (p. 2)","The Stanford Institute for Human-Centered Artificial Intelligence has partnered with Google to offer researchers the chance to submit proposals and receive up to $100,000 of credits to be used on Google Cloud ... (p. 1)"


==> anc/documentation/analysis_decisions_20260919.md <==
# Authorization Gap decisions — 2026-09-19

These are the accepted scope decisions for the arXiv-first preparation pass.

1. Add `academic_institution` to the sector vocabulary and include the
   University of Toronto DSI pathway (P10).
2. Apply a narrow AI-access rule: include captured pathways that explicitly
   name frontier models, model APIs, AI/ML, or AI-capable compute; keep generic
   Google/AWS research-cloud credits as logged context exclusions (P07/P08).
3. Treat the Study 2 scaffold as six quantitative/state outputs, not five:
   three intervals, two counts, and term proportion before authorized use.
4. Split Anthropic scientist seats (P04) from AI for Science project credits
   (P05) because recipient, route, and capability differ.
5. Add the Connecticut AI Alliance pathway (P14) and Stanford HAI Google Cloud
   Credit Grants (P15) as additional academic-institution examples. Toronto is
   therefore not the sole university-mediated pathway.
6. Use a detached independent coder for the pilot and a separate isolated
   primary-coder run for the included corpus. Keep the human-coder gate open
   for later validation, but do not block this computational preparation on it.
7. Drop A3 from the prespecified analysis set. D2 counts stated eligibility
   conditions while D4 counts implied institutional prerequisites; their
   subtraction is not a meaningful statistic. Report the two distributions
   separately.
8. Treat the revised thesis as downstream silence, not hidden-prerequisite
   prevalence: the current primary sheet records 5/10 D5 liability values as
   `not_stated`, 7/10 D9 values as `none_stated`, 6/10 D8 terms as unstated,
   and 6/10 D7 values as `unclear`.
9. Do not score A6 from model names, grant amounts, or sectors. The current
   inputs lack a capability-tier variable and a prespecified tier rule.
10. Treat Anthropic's public LSVP application page as evidence that the
    program-level verification route is publicly discoverable. Do not infer
    that a private Study 2 identity or authorization workflow is equivalent to
    LSVP from public pages alone.

## Current corpus disposition

- Candidates: 15
- Included: 10 (P01–P06, P09, P10, P14, P15)
- Excluded: 5 (P07, P08 under the narrow AI rule; P11–P13 under the capture-
  date temporal rule)
- Pilot: P01, P09, P10

The Results prose remains unwritten until the independent full-corpus coding
disagreements are adjudicated and the verified Study 2 materials are assembled.


==> anc/documentation/codebook_final_20260919.md <==
# Appendix A — D1–D10 codebook

Status: **final after the independent pilot on 2026-09-19**. The pilot
comparison and adjudication log record the single permitted revision.

## Unit, scope, and inclusion frame

The unit is one publicly documented access pathway. Split a provider's tracks
when the recipient, application route, capability, or institutional
verification rule differs materially. P04 and P05 are separate pathways under
the Anthropic scientist-support announcement.

The capture-date frame includes a pathway when:

1. it provides frontier AI models, model APIs, or AI-capable compute;
2. academic or nonprofit researchers are explicitly eligible or are the named
   target population;
3. the terms are public without a login wall, NDA, or mandatory sales contact;
4. the pathway was accepting applications or stated a future/recurring cycle
   on 2026-09-19.

The AI-access test is narrow and evidence-based. Generic research cloud
credits are excluded unless the captured terms explicitly name AI/ML, frontier
models, or AI-capable compute. P07 and P08 remain logged context exclusions.

The sector vocabulary is `frontier_lab`, `cloud`, `public_agency`, and
`academic_institution`. `academic_institution` covers a university or higher-
education consortium that administers the access pathway; it is not a proxy
for institutional quality.

Pilot programs: **P01, P09, and P10**, one from each included sector represented
in the pilot corpus (`frontier_lab`, `public_agency`, and
`academic_institution`). P14 is included in the full-corpus candidate list but
is not part of the three-program pilot.

## Dimensions and permitted values

| Dimension | Operational definition | Permitted values / raw field |
|---|---|---|
| D1 unit of grant | Direct recipient named by the public terms, not the ultimate beneficiary. | `individual`, `lab_team`, `institution_org`, `seats`, `credits`, `compute_allocation`, `mixed`, `not_stated` |
| D2 stated eligibility | Distinct explicit conditions presented as eligibility or application requirements. Count each condition once. | `d2_stated_eligibility_status`: `stated` or `none_stated`; `d2_stated_eligibility_count`: non-negative integer |
| D3 institution-type filter | Whether institution type is an eligibility gate. | `none`, `soft`, `hard`, `not_stated`, `unclear` |
| D4 implied prerequisite | Institutional action/capacity required by the public procedure but not named as an eligibility criterion and not completable by the researcher alone. | `d4_implied_prerequisite_count`: non-negative integer; one triggering quotation per prerequisite |
| D5 liability assignment | Who the public terms identify as accountable for use and added participants. | `program`, `institution`, `PI_awardee`, `shared`, `not_stated`, `other` |
| D6 documentation burden | Burden of documentation required before award or activation. | `none`, `low`, `moderate`, `high`, `not_stated`, `unclear`; retain raw artifact count in notes |
| D7 allocation-to-use mismatch | Whether the named awardee can use access for the intended workflow without additional institutional action. | `none`, `possible`, `yes`, `not_stated`, `unclear`; one triggering quotation |
| D8 term duration | Duration of the access term. | Normalize to days when stated; otherwise `not_stated` plus raw text |
| D9 reported success metric | Outcome metric the program publicly reports or requests. | `allocation`, `use`, `persistence`, `outputs`, `mixed`, `none_stated`, `other` |
| D10 discoverability | How a researcher can find the terms without a login or vendor contact. | `listed`, `unlisted`, `search_only`, `noindex`, `mixed`, `unknown` |

## General rules

1. Code the public record as captured on 2026-09-19; do not resolve ambiguity
   by contacting the provider.
2. Treat explicit absence as data. Use `none_stated`, not blank, when a page is
   available and states no requirement or metric.
3. Use blank only for a genuinely unobservable field and explain it in notes.
4. Quote the triggering sentence for every D3, D4, D5, and D7 code relied on
   in the manuscript. Record the source URL and capture identifier.
5. Do not infer billing, identity-management, security-review, procurement, or
   legal steps unless the public procedure triggers them. Those capacities may
   be D4 only when the procedural language requires them.
6. Code program terms, not presumed practice. A possible mismatch is not a
   confirmed mismatch.
7. Keep coder sheets independent. Do not inspect the other coder's sheet or
   provisional notes during the pilot.

## Pilot revision and adjudication rules

The pilot exposed count and absence-category ambiguity. The following rules are
now fixed for full-corpus coding:

1. **D2 counts:** count distinct positive eligibility or required-use
   conditions. Exclude program purpose, preference/encouragement language,
   award amount, deadline, reporting obligations, and generic application
   buttons. A separately named access route or tier counts only when the route
   imposes a distinct positive condition on the applicant.
2. **D6 burden:** use `low` when at least one pre-award or activation artifact
   is visibly named; use `not_stated` when the capture exposes no such artifact.
   Post-award reporting is not a documentation-burden artifact.
3. **D7 mismatch:** use `unclear` when the page exposes partial allocation or
   activation mechanics but does not resolve whether extra institutional action
   is needed; use `not_stated` when no allocation/use mechanics are exposed.
4. **D9 success:** use `mixed` when the public record names more than one
   metric family (for example, API use plus publications); use `none_stated`
   when it reports only an allocation or gives no outcome/use metric.
5. **D10 discoverability:** use `listed` when the terms are reachable from the
   captured official page or a stable official program URL; cookie banners do
   not change discoverability. Use `unknown` only when the capture does not
   establish a public route or navigation state.

The Connecticut AI Alliance entry remains a program-family row in this pass;
its four tracks are described in notes and are not counted as four independent
programs. A track-level sensitivity analysis is a future extension, not a
silent change during full coding.

## Prespecified analysis mapping

The author clarified the A-series analyses after the coding frame was frozen:

- **A1:** cross-tabulate D1 unit of grant against D7 allocation-to-use mismatch;
  the literal prediction concerns programs coded `individual`.
- **A2:** count D5 liability silence by sector.
- **A3:** difference D2 stated criteria and D4 implied prerequisites. **Dropped**
  because the two counts are different objects and their subtraction is not a
  meaningful statistic.
- **A4:** count D3 institution-type classifications.
- **A5:** report descriptive frequencies for D9 success metrics.
- **A6:** evaluate the proposed tier structure. **Not evaluated** in this pass
  because the inputs contain no capability-tier variable or prespecified tier
  construction rule.

The computational outputs for the retained analyses are in
`outputs/prespecified_analyses.md` and the accompanying CSV files. They remain
descriptive until the full-corpus disagreements are adjudicated.


==> anc/documentation/codebook_frozen_20260919.md <==
# Appendix A — D1–D10 codebook

Status: **frozen for the independent pilot on 2026-09-19**. The pilot may
produce at most one documented revision before full-corpus coding. No full
coding or manuscript result is accepted until that revision decision is
recorded.

## Unit, scope, and inclusion frame

The unit is one publicly documented access pathway. Split a provider's tracks
when the recipient, application route, capability, or institutional
verification rule differs materially. P04 and P05 are separate pathways under
the Anthropic scientist-support announcement.

The capture-date frame includes a pathway when:

1. it provides frontier AI models, model APIs, or AI-capable compute;
2. academic or nonprofit researchers are explicitly eligible or are the named
   target population;
3. the terms are public without a login wall, NDA, or mandatory sales contact;
4. the pathway was accepting applications or stated a future/recurring cycle
   on 2026-09-19.

The AI-access test is narrow and evidence-based. Generic research cloud
credits are excluded unless the captured terms explicitly name AI/ML, frontier
models, or AI-capable compute. P07 and P08 remain logged context exclusions.

The sector vocabulary is `frontier_lab`, `cloud`, `public_agency`, and
`academic_institution`. `academic_institution` covers a university or higher-
education consortium that administers the access pathway; it is not a proxy
for institutional quality.

Pilot programs: **P01, P09, and P10**, one from each included sector represented
in the pilot corpus (`frontier_lab`, `public_agency`, and
`academic_institution`). P14 is included in the full-corpus candidate list but
is not part of the three-program pilot.

## Dimensions and permitted values

| Dimension | Operational definition | Permitted values / raw field |
|---|---|---|
| D1 unit of grant | Direct recipient named by the public terms, not the ultimate beneficiary. | `individual`, `lab_team`, `institution_org`, `seats`, `credits`, `compute_allocation`, `mixed`, `not_stated` |
| D2 stated eligibility | Distinct explicit conditions presented as eligibility or application requirements. Count each condition once. | `d2_stated_eligibility_status`: `stated` or `none_stated`; `d2_stated_eligibility_count`: non-negative integer |
| D3 institution-type filter | Whether institution type is an eligibility gate. | `none`, `soft`, `hard`, `not_stated`, `unclear` |
| D4 implied prerequisite | Institutional action/capacity required by the public procedure but not named as an eligibility criterion and not completable by the researcher alone. | `d4_implied_prerequisite_count`: non-negative integer; one triggering quotation per prerequisite |
| D5 liability assignment | Who the public terms identify as accountable for use and added participants. | `program`, `institution`, `PI_awardee`, `shared`, `not_stated`, `other` |
| D6 documentation burden | Burden of documentation required before award or activation. | `none`, `low`, `moderate`, `high`, `not_stated`, `unclear`; retain raw artifact count in notes |
| D7 allocation-to-use mismatch | Whether the named awardee can use access for the intended workflow without additional institutional action. | `none`, `possible`, `yes`, `not_stated`, `unclear`; one triggering quotation |
| D8 term duration | Duration of the access term. | Normalize to days when stated; otherwise `not_stated` plus raw text |
| D9 reported success metric | Outcome metric the program publicly reports or requests. | `allocation`, `use`, `persistence`, `outputs`, `mixed`, `none_stated`, `other` |
| D10 discoverability | How a researcher can find the terms without a login or vendor contact. | `listed`, `unlisted`, `search_only`, `noindex`, `mixed`, `unknown` |

## General rules

1. Code the public record as captured on 2026-09-19; do not resolve ambiguity
   by contacting the provider.
2. Treat explicit absence as data. Use `none_stated`, not blank, when a page is
   available and states no requirement or metric.
3. Use blank only for a genuinely unobservable field and explain it in notes.
4. Quote the triggering sentence for every D3, D4, D5, and D7 code relied on
   in the manuscript. Record the source URL and capture identifier.
5. Do not infer billing, identity-management, security-review, procurement, or
   legal steps unless the public procedure triggers them. Those capacities may
   be D4 only when the procedural language requires them.
6. Code program terms, not presumed practice. A possible mismatch is not a
   confirmed mismatch.
7. Keep coder sheets independent. Do not inspect the other coder's sheet or
   provisional notes during the pilot.

## Still separate from this codebook

The draft refers to A1–A6 in the Results shell, but their exact definitions
are not present in the supplied draft or source bundle. They remain an author
review item; no A1–A6 value will be fabricated from the D1–D10 codes.


==> anc/reproduced/analysis_status.json <==
{
  "status": "computed_from_inputs",
  "study1": {
    "candidate_programs": 15,
    "included_programs": 10,
    "excluded_programs": 5,
    "coded_rows": 10,
    "kappa_dimensions": 10
  },
  "study2": {
    "events_with_dates": 3,
    "figure1": "not_generated_missing_dates_or_events",
    "authorization_state": "unresolved_right_censored"
  },
  "validation_errors": []
}


==> anc/reproduced/kappa_by_dimension.csv <==
dimension,field,n_pairable,n_exact_agreement,observed_agreement,expected_agreement,kappa
D1,d1_unit_of_grant,10,10,1.0,0.42,1.0
D2,d2_stated_eligibility_count,10,3,0.3,0.09,0.230769
D3,d3_institution_type_filter,10,10,1.0,0.5,1.0
D4,d4_implied_prerequisite_count,10,8,0.8,0.66,0.411765
D5,d5_liability_assignment,10,6,0.6,0.38,0.354839
D6,d6_documentation_burden,10,7,0.7,0.32,0.558824
D7,d7_allocation_to_use_mismatch,10,5,0.5,0.31,0.275362
D8,d8_term_duration,10,10,1.0,0.46,1.0
D9,d9_reported_success_metric,10,7,0.7,0.41,0.491525
D10,d10_discoverability,10,10,1.0,1.0,


==> anc/reproduced/prespecified_A1_unit_by_mismatch_blind.csv <==
d1_unit_of_grant,d7_allocation_to_use_mismatch,n
compute_allocation,unclear,1
credits,none,1
credits,possible,2
credits,unclear,3
mixed,possible,1
seats,possible,2


==> anc/reproduced/prespecified_A1_unit_by_mismatch_primary.csv <==
d1_unit_of_grant,d7_allocation_to_use_mismatch,n
compute_allocation,unclear,1
credits,none,2
credits,unclear,4
mixed,unclear,1
seats,possible,1
seats,yes,1


==> anc/reproduced/prespecified_A2_liability_by_sector_blind.csv <==
sector,d5_liability_assignment,n
academic_institution,not_stated,2
academic_institution,shared,1
frontier_lab,not_stated,4
frontier_lab,shared,2
public_agency,not_stated,1


==> anc/reproduced/prespecified_A2_liability_by_sector_primary.csv <==
sector,d5_liability_assignment,n
academic_institution,PI_awardee,2
academic_institution,not_stated,1
frontier_lab,PI_awardee,1
frontier_lab,not_stated,3
frontier_lab,other,1
frontier_lab,shared,1
public_agency,not_stated,1


==> anc/reproduced/prespecified_A4_institution_filter_blind.csv <==
d3_institution_type_filter,n
hard,5
none,5


==> anc/reproduced/prespecified_A4_institution_filter_primary.csv <==
d3_institution_type_filter,n
hard,5
none,5


==> anc/reproduced/prespecified_A5_success_metric_blind.csv <==
d9_reported_success_metric,n
allocation,2
mixed,3
none_stated,5


==> anc/reproduced/prespecified_A5_success_metric_primary.csv <==
d9_reported_success_metric,n
mixed,2
none_stated,7
use,1


==> anc/reproduced/prespecified_analyses.json <==
[
  {
    "analysis": "A1",
    "status": "computed_descriptively",
    "prediction": "individual-unit programs show more mismatch",
    "interpretation": "No included program is coded d1_unit_of_grant=individual; the literal prediction is not directly testable."
  },
  {
    "analysis": "A2",
    "status": "computed_descriptively",
    "interpretation": "Liability silence is counted by sector; sector cells are small and no sector comparison test is warranted."
  },
  {
    "analysis": "A4",
    "status": "computed_descriptively",
    "interpretation": "Institution-type classification frequencies are directly observable in the coded corpus."
  },
  {
    "analysis": "A5",
    "status": "computed_descriptively",
    "interpretation": "Reported success-metric frequencies are descriptive and coder-sensitive."
  },
  {
    "analysis": "A6",
    "status": "not_evaluated",
    "interpretation": "No capability-tier variable, tier thresholds, or prespecified tier-construction rule is present in the inputs."
  }
]


==> anc/reproduced/prespecified_analyses.md <==
# Prespecified analyses

A3 (differencing D2 and D4) is dropped: stated eligibility conditions and implied prerequisites are different objects and are reported separately.

All remaining outputs are descriptive. Counts are based on the two independent sheets and remain subject to adjudication before manuscript claims are finalized.

## A1 — Unit of grant × allocation-to-use mismatch

Computed for both coders in `prespecified_A1_unit_by_mismatch_primary.csv` and `prespecified_A1_unit_by_mismatch_blind.csv`. No included program has the literal `individual` unit category, so the prespecified prediction is not directly testable. The seat rows are descriptive but should not be relabeled as individual-unit programs.

## A2 — Liability silence by sector

Computed for both coders. The primary sheet has five `not_stated` values overall, but the blind sheet differs; report the coder-specific counts or adjudicate before using a single headline count.

## A4 — Institution-type classification

Computed for both coders. The two sheets agree on the hard-versus-none split for this corpus.

## A5 — Reported success metrics

Computed for both coders. The primary sheet counts seven `none_stated`, one `use`, and two `mixed`; the blind sheet differs, so the final manuscript should use adjudicated values or display coder sensitivity.

## A6 — Tier structure

Not evaluated. The current data do not contain a capability-tier variable or a rule for assigning programs to tiers. Do not infer tiering from model names, grant size, or sector after the fact.


==> anc/reproduced/results_summary.md <==
# Authorization Gap analysis status

Status: `computed_from_inputs`

## Study 1

- Candidate programs: 15
- Included programs: 10
- Coded rows per coder: 10
- Tables, agreement metrics, and remaining prespecified analyses were generated from supplied inputs.
- A3 (D2 minus D4) is dropped because the two counts are not commensurable.
- A6 is not evaluated because no tier variable or tier-construction rule is present.

## Study 2

- Dated events: 3
- Figure 1: not_generated_missing_dates_or_events

## Validation

- No validation errors.


==> anc/reproduced/study2_summary.json <==
{
  "events_with_dates": 3,
  "authorization_state_as_of": "2026-09-27",
  "authorization_state": "unresolved_right_censored",
  "allocation_date": null,
  "term_end_date": null,
  "authorized_use_date": null,
  "distinct_administrative_functions": 1,
  "documentation_artifacts_requested": 0,
  "measures": [
    {
      "measure": "allocation_to_first_institutional_contact_days",
      "value": null
    },
    {
      "measure": "first_contact_to_first_documentation_requirement_days",
      "value": null
    },
    {
      "measure": "documentation_submission_to_disposition_days",
      "value": null
    },
    {
      "measure": "distinct_administrative_functions",
      "value": 1
    },
    {
      "measure": "documentation_artifacts_requested",
      "value": 0
    },
    {
      "measure": "term_proportion_elapsed_prior_to_authorized_use",
      "value": null
    }
  ]
}


==> anc/reproduced/table1_corpus.csv <==
program_id,program_name,sector,included,exclusion_reason,d1_unit_of_grant,d10_discoverability,capture_date,archive_url
P01,OpenAI Researcher Access Program,frontier_lab,true,,credits,listed,2026-09-19,
P02,ChatGPT for Academic Researchers,frontier_lab,true,,seats,listed,2026-09-19,
P03,Anthropic External Researcher Access Program,frontier_lab,true,,credits,listed,2026-09-19,
P04,Anthropic Claude Team Plan for Scientists,frontier_lab,true,,seats,listed,2026-09-19,
P05,Anthropic AI for Science project credits,frontier_lab,true,,credits,listed,2026-09-19,
P06,Anthropic Life Sciences Verification Program,frontier_lab,true,,mixed,listed,2026-09-19,
P07,Google Cloud Research Credits / Academic Research Grants,cloud,false,generic cloud research-credit page; captured terms do not explicitly name AI/ML/frontier models or AI-capable compute,,,2026-09-19,
P08,AWS Cloud Credits for Research,cloud,false,generic cloud research-credit page; captured terms do not explicitly name AI/ML/frontier models or AI-capable compute,,,2026-09-19,
P09,NAIRR Pilot research resource allocations,public_agency,true,,compute_allocation,listed,2026-09-19,
P10,University of Toronto DSI Claude API Credit Award,academic_institution,true,,credits,listed,2026-09-19,
P11,Anthropic AI for Science rare disease research grants,frontier_lab,false,application deadline passed before capture date (2026-08-02),,,2026-09-19,
P12,Claude Science AI for Science projects,frontier_lab,false,application deadline passed before capture date (2026-07-15),,,2026-09-19,
P13,AIRR Hartree Centre Cloud Pilot,public_agency,false,application deadline passed before capture date (2026-07-24),,,2026-09-19,
P14,Connecticut AI Alliance AI Computing Access Program,academic_institution,true,,credits,listed,2026-09-19,
P15,Stanford HAI Google Cloud Credit Grants,academic_institution,true,,credits,listed,2026-09-19,


==> anc/reproduced/table2_stated_and_implied_descriptive.csv <==
program_id,program_name,stated_eligibility_count,implied_prerequisite_count
P01,OpenAI Researcher Access Program,0,0
P02,ChatGPT for Academic Researchers,7,0
P03,Anthropic External Researcher Access Program,5,0
P04,Anthropic Claude Team Plan for Scientists,3,0
P05,Anthropic AI for Science project credits,1,0
P06,Anthropic Life Sciences Verification Program,11,2
P09,NAIRR Pilot research resource allocations,2,0
P10,University of Toronto DSI Claude API Credit Award,4,0
P14,Connecticut AI Alliance AI Computing Access Program,20,1
P15,Stanford HAI Google Cloud Credit Grants,1,0
__aggregate__,All included programs,54,3


==> anc/reproduced/table2_stated_vs_implied.csv <==
program_id,program_name,stated_eligibility_count,implied_prerequisite_count
P01,OpenAI Researcher Access Program,0,0
P02,ChatGPT for Academic Researchers,7,0
P03,Anthropic External Researcher Access Program,5,0
P04,Anthropic Claude Team Plan for Scientists,3,0
P05,Anthropic AI for Science project credits,1,0
P06,Anthropic Life Sciences Verification Program,11,2
P09,NAIRR Pilot research resource allocations,2,0
P10,University of Toronto DSI Claude API Credit Award,4,0
P14,Connecticut AI Alliance AI Computing Access Program,20,1
P15,Stanford HAI Google Cloud Credit Grants,1,0
__aggregate__,All included programs,54,3


==> anc/reproduced/table3_liability_and_mismatch.csv <==
program_id,program_name,sector,liability_assignment,allocation_to_use_mismatch,d5_quote,d7_quote
P01,OpenAI Researcher Access Program,frontier_lab,not_stated,none,No liability assignment for use or added participants is stated in the capture (p. 1).,they can be applied towards any of our publicly available models. (p. 1)
P02,ChatGPT for Academic Researchers,frontier_lab,not_stated,possible,No liability assignment for use or added participants is stated in the capture (p. 1).,"For institutions with ChatGPT Edu, free access granted through this program will be coordinated through the institution's workspace. (p. 1)"
P03,Anthropic External Researcher Access Program,frontier_lab,other,unclear,"If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers. (p. 1)","If approved, we'll allocate credits to a single Claude Console organization ID, which you can then flexibly distribute among your researchers. (p. 1)"
P04,Anthropic Claude Team Plan for Scientists,frontier_lab,PI_awardee,yes,"You must be a principal investigator or equivalent at an academic or nonprofit research institution to qualify; once verified, you can add the researchers in your lab to your plan. (p. 2)","once verified, you can add the researchers in your lab to your plan. (p. 2)"
P05,Anthropic AI for Science project credits,frontier_lab,not_stated,unclear,No liability assignment for use or added participants is stated in the capture (p. 2).,"As your lab makes use of your allotted credits and requires more usage than standard or premium plans provide, you can apply to our AI for Science program for up to $50,000 in credits per project. (p. 2)"
P06,Anthropic Life Sciences Verification Program,frontier_lab,shared,unclear,"we designed the new LSVP safeguards around the concept of shared responsibility by monitoring usage against the intended use-case for the model access. (announcement, p. 3)","Please have your org’s admin complete the following form to register your interest. (P06 form, p. 1)"
P09,NAIRR Pilot research resource allocations,public_agency,not_stated,unclear,No liability assignment for use or added participants is stated in the capture (pp. 1-3).,NSF and the Department of Energy are collaborating to provide a first NAIRR Pilot opportunity for allocations to a set of advanced computing GPU systems and testbeds. (p. 3)
P10,University of Toronto DSI Claude API Credit Award,academic_institution,PI_awardee,none,Awardees will have their credits transferred directly into their Claude Console accounts. (p. 1),Awardees will have their credits transferred directly into their Claude Console accounts. (p. 1)
P14,Connecticut AI Alliance AI Computing Access Program,academic_institution,PI_awardee,unclear,"Awards are made to the named PI/applicant and are non-transferable to other individuals or institutions. (Guide, p. 9)","The program is administered by CAIA, with credits distributed to awardees based on approved applications and managed through CAIA’s centralized cloud accounts. (Guide, p. 3)"
P15,Stanford HAI Google Cloud Credit Grants,academic_institution,not_stated,unclear,"No liability assignment for use or added participants is visible; the PI reference concerns proposal submission, not accountability. (p. 2)","The Stanford Institute for Human-Centered Artificial Intelligence has partnered with Google to offer researchers the chance to submit proposals and receive up to $100,000 of credits to be used on Google Cloud ... (p. 1)"


==> anc/reproduced/table4_study2_measures.csv <==
measure,value
allocation_to_first_institutional_contact_days,
first_contact_to_first_documentation_requirement_days,
documentation_submission_to_disposition_days,
distinct_administrative_functions,1
documentation_artifacts_requested,0
term_proportion_elapsed_prior_to_authorized_use,

